Seeing Is No Longer Believing: Frontier Image Generation Models, Synthetic Visual Evidence, and Real-World Risk

Image generation systems can produce plausible photographs, readable documents, and consistent depictions of people and places. Presented as records of real events, these outputs can influence decisions in news, finance, identity verification, medicine, and law. This narrative review examines public model documentation, incident reports, empirical studies, governance materials, and illustrative English and Chinese practitioner commentary available through 1 October 2026. We separate vendor capability claims, documented incidents, experimental findings, and prospective harm pathways. Realism, text rendering, reference consistency, conversational editing, search grounding, and low generation cost shape the conditions under which synthetic images acquire evidentiary weight. Documented episodes show how fabricated visuals enter public and institutional workflows, although public reporting cannot measure misuse prevalence for current releases. Comparing provider safeguards, provenance credentials, watermarks, platform labels, and statutory duties shows that origin signals do not verify a depicted event or transaction. Our framework matches artifact types and decision stakes to specific controls. Consequential decisions require authenticated source records, independent channel corroboration, and proportionate review before action.

==> anc/research/00-synthesis.md <==
# 合成视觉风险综述更新：跨模型综合汇总（截至 2026-10-01）

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

- 汇总日期：2026-10-01。依据 01–08 号单模型调研报告（本目录 `01-openai-gpt-image.md` 至 `08-other-frontier.md`）撰写，用于重写 2026 年 4 月综述《Seeing Is No Longer Believing: Frontier Image Generation Models, Synthetic Visual Evidence, and Real-World Risk》。
- 说明：本汇总依据 01–08 号单模型调研报告撰写，政策、标准与事件的完整调研另见 `09-policy-incidents.md`。正文中不确定的事实均标注"未确认"。专有名词保留英文。

---

## 1. 版本更新总表

| 模型家族 | 论文基线版本（2026-04） | 最新版本（2026-10-01） | 发布时间 | 开发者 | 与基线关系 |
|---|---|---|---|---|---|
| GPT Image / ChatGPT Images | GPT Image 2 / ChatGPT Images 2.0（`gpt-image-2`） | GPT Image 2.5 / ChatGPT Images 2.5（API 拆为 `gpt-image-2.5-flare` 与 `gpt-image-2.5-sunburst`） | 2026-09-08 | OpenAI | 直接替代（API 由单模型变双模型 ID，旧快照仍可用） |
| Google Nano Banana（Pro 档） | Nano Banana Pro / Gemini 3 Pro Image | Nano Banana Pro（`gemini-3-pro-image`） | 2025-11-20 发布，2026-05-28 GA | Google DeepMind | 同一模型 GA 化；家族内让出默认档给 Nano Banana 2 |
| Google Nano Banana（主力档） | Nano Banana 2 / Gemini 3.1 Flash Image | Nano Banana 2（`gemini-3.1-flash-image`） | 2026-02-26 | Google DeepMind | 同名同版本，未被替代；"Nano Banana 2.5（Spicy Mayo）/2.1"仅泄漏未发布 |
| Google Nano Banana（速度档） | Nano Banana 2 Lite / Gemini 3.1 Flash-Lite Image | Nano Banana 2 Lite（`gemini-3.1-flash-lite-image`） | 2026-06-30 GA | Google DeepMind | 同一模型 GA 与生态铺开，官方替代初代 Nano Banana |
| Grok Imagine | Grok Imagine Image Quality（`grok-imagine-image-quality`） | Grok Imagine Image 2.0（`grok-imagine-image-2.0`，产品内 Quality Mode） | 2026-08-07（08-28 功能更新） | xAI / SpaceXAI | 直接替代；旧 slug 2026-11-02 退役，由 2.0（quality=low）接管 |
| Alibaba Qwen-Image | Qwen Image 2.0 Pro | 托管线 Qwen-Image-3.0 Pro（`qwen-image-3.0-pro`）；开放权重线 Qwen-Image-2.1 | 3.0：2026-07-21 预览 / 08-04 API；2.1：2026-09-20 | Alibaba（Qwen / Tongyi Lab） | 3.0 直接替代基线；2026-09 版本序列分叉为托管 3.x 与开放权重 2.1 双线 |
| ByteDance Seedream | Seedream 5.0 Lite | Seedream 5.0 家族三档：Lite / Pro（2026-07-08）/ Flash（约 2026-09 下旬，日期未确认） | 2026-02-10（Lite）至 2026-09 | ByteDance（Seed 团队） | 基线未被替代，被家族化拆分；综述应改写为"Seedream 5.0 家族" |
| 其他前沿与开源 | 论文以 "Other frontier and open models" 一行概括（约对应 Midjourney V7/V8.0、FLUX.2、Ideogram 3.0、Recraft V4、SD 3.5、HunyuanImage 3.0、可图 2.x） | Midjourney V8.2（2026-07-24）；FLUX 3（2026-07）+ FLUX.2 [klein] 开放权重；Ideogram 4.0（2026-06-03）；Recraft V4.1 家族（2026-05-14）；Stable Diffusion 3.5（2024-10，无新图像模型）；HunyuanImage-3.0（2025-09-28 开源）；可灵 Kling 3.0 Omni 图像（2026-02-05） | 2024-10 至 2026-07 不等 | Midjourney、Black Forest Labs、Ideogram、Recraft、Stability AI、腾讯混元、快手可灵 | 各家并行迭代，开源阵营（Ideogram 4.0、FLUX.2 [klein]、Qwen-Image-2.1）扩大 |

**总览观察**：① 五条基线产品线中有三条发生版本号更迭（OpenAI 2.5、xAI 2.0、Qwen 3.0/2.1），两条同版本持续演进（Google Nano Banana 2/2 Lite、Seedream 5.0 家族化）；② 各家普遍走向"质量档 + 速度/低价档"的多 SKU 分层（GPT Flare/Sunburst、Nano Banana Pro/2/Lite、Seedream Lite/Pro/Flash、Qwen 3.0 Pro/标准档/2.1），使高吞吐低成本生成成为标配；③ 开源开放权重线（Qwen-Image-2.1、Ideogram 4.0、FLUX.2 [klein]、HunyuanImage-3.0、SD 3.5）与托管线并行，后者的平台审核与水印对前者不适用。

## 2. 最新能力对比表

| 模型（最新版） | 真实感 | 文字渲染 | 一致性 | 编辑与迭代 | 速度与成本 | 推理与接地 | 溯源与安全 |
|---|---|---|---|---|---|---|---|
| GPT Image 2.5（OpenAI） | 照片级，TechRadar 真人 vs AI 测试难辨，残留噪点痕迹 | 菜单/信息图/海报小字可读，中日韩、印地、孟加拉基本可读（WIRED：非英语仍有残错） | 参考图人脸/肤质保真，单提示最多 8 图连贯 | "指哪改哪"精确编辑，5 轮连续编辑压力测试仍可用 | 延迟较 2.0 降低最多 50%；token 计费约 2 倍单价，聚合渠道宣称低至约 $0.006/张 | thinking 生成前推理 + 联网搜索接地 + 输出自检；会补全"合理但不真实"细节 | C2PA + SynthID 双信号（2026-05-19 起）、OpenAI Verify；无默认可见水印；Safety Reasoner + Usage Policies |
| Nano Banana Pro（Google） | 摄影级人像/街景/历史场景，社区"谁能看出这是 AI"挑战 | 多语种文字、海报、图表、手写体、仿真杂志内页 | 5 角色面部一致 + 6 物体 + 3 风格参考（共 14 图输入） | 对话式多轮局部编辑、光照/景深/画幅变换，Interactions API 串联迭代 | 单张约 20–60 秒；API $0.134（1K/2K）、$0.24（4K）/张 | Gemini 3 Pro 推理 + Google Search grounding（含 url_citation） | SynthID + C2PA；可见星形角标可经 "Media Watermark" 开关关闭（2026-08） |
| Nano Banana 2（Google） | 照片级，W&B 实测评测画质略胜 Pro | 图内文字可读 + 图内翻译/本地化；小字号仍易错 | 5 角色 + 14 物体，多图参考融合 | 自然语言局部编辑、视频文件输入（2026-05 预览）、Google Pics 协作编辑 | 1K 约 $0.067/张、4K 约 $0.151/张；Flash 速度 | Gemini 世界知识 + Web/Image Search 双接地 | SynthID（抗裁剪/压缩）+ 可见标识；C2PA 落地未确认；SynthID 移除工作流已公开流传 |
| Nano Banana 2 Lite（Google） | 1K 尺度接近 Nano Banana 2，放大取证价值弱 | 文字可读、多语言翻译；信息图数据可能事实错误 | 角色一致性"出色"（官方/合作方），但非 100% | 生成/编辑/多图合成同 API；不针对多参考图与跨轮顺序编辑优化 | 约 4 秒/张、$0.034/张（Batch 约 $0.0168/张），家族最快最便宜 | 保留 real-world knowledge；Image Search Grounding 是否开放未确认 | SynthID（官方明确）；C2PA 支持未确认；消费端另有可见水印 |
| Grok Imagine Image 2.0（xAI） | 第一梯队（LMArena 文生图 #2 约 1320 Elo、Artificial Analysis #4），人像保真极高 | 最大增量：版式"规划"级排版，海报/信息图/UI mockup 可用；中文密集长文本未充分验证 | 5 张参考图合成主体一致性较好，多轮身份保持待验证 | Magic Wand 局部改图、Segmentation 选区、Smart Resize、分层 segments 导出 | $0.04–$0.08/张，编辑输入 $0.01/张；Batch API + fal/Replicate 分发 | improved factuality / Knowledge 提升，但无图像侧 web 搜索接地（未确认） | 最弱：无 SynthID、无公开像素水印、导出无可见水印、C2PA 可被工具清除；拒绝签署欧盟水印准则；AUP/NCII 通道 2026 年补强 |
| Qwen-Image-3.0 Pro / 2.1（Alibaba） | 2K 毛孔/发丝级微观纹理；2.1 开源写实接近闭源梯队 | 12 语言、20+ 字体、约 10px 小字，可整版复刻报纸/财报/试卷 | 2.1 最多 10 张参考图混合编辑 + 社区换脸/一致性 LoRA | 3.0/Pro：统一生成与指令编辑、1–3 参考图；2.1：局部 mask 和 RGBA 透明输出 | Pro 约 ¥0.25–0.50/张（约 $0.04/$0.075），标准档约 $0.03/张；2.1 免费下载权重，另计硬件、电力和运行成本；社区蒸馏宣称 5–6 倍提速 | 3.0 可联网拉取实时数据画入图中（天气图等）；幻觉细节以权威排版呈现 | 未加入 SynthID/C2PA（未确认）；托管线受中国《标识办法》+ GB 45438—2025 约束；开源线水印/审核可剥离，已有 "uncensored" 衍生权重 |
| Seedream 5.0 Pro/Flash/Lite（ByteDance） | Pro 光影/皮肤/材质接近专业摄影，X 已用于量产拟真 AI 人物 | 14 语言原生文字（口径 10+～15 不一）+ 高密度信息可视化 | 最多 10 张参考图、角色参考表、分镜级一致素材 | 点选/框选/草图区域精准编辑，图层分离最多 20 层 | Flash $0.019/张起；Pro 编辑 $0.0675–$0.135/张（fal 口径） | 仅 Lite 具备实时联网检索（2026-02 实测称尚不稳定） | 走中国《标识办法》合规；2026-04-28 即梦AI 因标识落实不到位被查处；无 SynthID/C2PA 公开证据（未确认） |
| 其他前沿与开源（Midjourney/FLUX/Ideogram/Recraft/SD/混元/可灵） | V8.2、FLUX 3、Recraft V4.1、混元 3.0 达照片级，社区共识"肉眼已难辨" | Ideogram 4.0 可编辑文字图层、混元 3.0 长文本、可图 2.1 中英文海报字 | Midjourney srefs/moodboards、FLUX 多参考、可灵 3.0 主体特征库 | 各家均为自然语言/区域编辑 + 定制风格 | V8.1 HD 降价 3 倍、FLUX.2 [klein] 亚秒级、可灵 API 0.2 元/张 | 混元 3.0 CoT Think、FLUX 3 多模态语义、Ideogram 结构化布局 | 开源权重（Apache 2.0 / 研究许可）无强制水印；Midjourney 无可见水印、C2PA 未确认；中国平台按《标识办法》加 AIGC 标注，离线生成不受覆盖 |

## 3. 全渠道社区讨论主题归纳

### 3.1 英文社交（X/Twitter、Reddit、YouTube）

| 主题 | 涉及模型 | 渠道与要点 |
|---|---|---|
| 发布帖高热度与"AI slop"反弹并存 | GPT Image 2.5、Nano Banana 2、Nano Banana 2 Lite、Seedream 5.0 Pro | X/Twitter：OpenAI 官方帖约 812 万浏览、@Google Nano Banana 2 帖约 412 万浏览、Google Lite 帖 36 万+、BytePlus Seedream Pro 帖约 441 万浏览；评论区同时出现"需要监管"声音 |
| 榜单与对比评测驱动的"第一梯队"叙事 | Grok Imagine 2.0 vs GPT Image 2/2.5、Nano Banana Pro vs Sunburst | X/Twitter：@ArtificialAnlys（2026-09-18）称 Grok 2.0 升至文生图 #4；@AIWarper/@sahilvermaai（2026-09-26）极端光照对比认为 NB Pro "showing its age" |
| 创作者工作流模板化、流水线化 | GPT Image 2.5 + Seedance 2.5、Nano Banana 2/Pro、Grok + Higgsfield + Postiz | X/Twitter：@techhalla 提示词帖约 6400 万浏览带起二创；@EHuanglu 室内渲染工作流 200 万+浏览；@angeldot_（2026-09-24）全自动 AI UGC 广告流水线引发未标注广告批评 |
| 真人肖像与"历史伪证据"担忧 | Nano Banana Pro、Grok Imagine | X/Twitter：@minchoi 公元 33 年历史场景"时光机"引发伪证据讨论；以 "Nano Banana Pro" 标注的真人明星 AI 图引流账号（2026-09）；BitBiasedAI（YouTube）警告 Grok meme 生成"离审核事故只差一步" |
| 质量波动与产品摩擦的抱怨 | GPT Image 2.5、Nano Banana 2/Pro、Grok Imagine 2.0 | Reddit：r/ChatGPT《GPT Image 2.5 is insanely bad...》噪点伪影（52 赞）；r/GeminiAI 多帖疑"静默降级"（2026-09 下旬，未确认）；@CyberVapor1978 抱怨 Grok 过滤过严且失败扣配额 |
| 水印/审查规避生态公开化 | Nano Banana 系列、Qwen-Image-2.1 | YouTube：《Bypass Synth ID and Censorship…》ComfyUI 移除 SynthID 工作流（2026-03-04）；Reddit r/StableDiffusion 同提示词对比 Sunburst 与开源 Krea 2 Turbo 吐槽 "GPT's censorship is wild"；@linoy_tsaban 换脸 LoRA、@alannnfx "uncensored" GGUF |
| 开源小模型与蒸馏加速热议 | Qwen-Image-2.1、FLUX.2 [klein] | X/Twitter：@ComfyUI 官宣支持 2.1，Pruna/Viggle 蒸馏 4–8 步提速 5–6 倍（2026-09-20 至 09-25） |

### 3.2 中文社交（小红书、B站、知乎）

| 主题 | 涉及模型 | 渠道与要点 |
|---|---|---|
| 首发实测与代际对比 | GPT Image 2.5、Seedream 5.0 Pro、Z-Image | B站：程序员鱼皮《GPT Images 2.5 首发实测》约 15.9 万播放（Sketch、指哪改哪）；零度解说对比 Z-Image；DeepWhite深白色 Seedream Pro vs ChatGPT Image 全场景对比 |
| "有图无真相"公共讨论 | GPT-Image-2（基线期） | 虎嗅/航通社、界面新闻、澎湃新闻（2026-04-23 至 04-25）：一句话伪造社交截图/公告、证件篡改实测，批评《标识办法》执行不到位 |
| 生产教程与设计落地 | Nano Banana Pro/2、Seedream 5.0 Pro、Qwen-Image-2.1 | 小红书"数字生命卡兹克"NB Pro 实测 3298 赞、《同一个模型图 GPT 和 BANANA 差别太明显了》1080 赞；知乎郑午时光国庆海报教程；B站 Qwen-Image-2.1 教程潮（10 图编辑、8G 显存工作流） |
| 价格敏感与"免梯/低价"入口 | Nano Banana 2、GPT Image 2.5 | 知乎新智元"约 0.24 元/张"、Prompt Kit 实测 4–5 秒/张并给出"Lite 筛方向→GPT 精修→Pro 洗图"三段工作流；B站讨论免费/低价 API 渠道 |
| 榜单含金量与评测方法论 | Grok Imagine 2.0、Qwen-Image | 知乎"临界变量"指出 Grok 2.0 榜单票数仅为 GPT Image 2 的 1/25–1/31、排名 Preliminary，警示"版本混用"评测陷阱；@刘琦 实测认为 Qwen-Image 系出图偏慢、写实不及对手 |
| 开源"无审查"部署取向 | Qwen-Image-2.1 | X 中文用户 @Lonely__MH 以"不联网、无审查"为卖点推本地部署（2026-09-27/29），安全社区应关注 |

### 3.3 评测与媒体

| 主题 | 涉及模型 | 渠道与要点 |
|---|---|---|
| 真实性到顶、肉眼鉴别失效 | GPT Image 2.5、Nano Banana 系列、其他前沿 | TechRadar（2026-09-17）real-or-AI 测试"难辨但仍留噪点"并关注 r/isthisAI；CNET（2026-09-14）最佳 AI 图像生成器榜单；社区共识照片级已成标配 |
| 文字渲染质变与残余短板 | GPT Image 2.0/2.5 | WIRED、TechCrunch（2026-04-21）：英文文字渲染质变，非拉丁文字仍出错、复杂多格生成需数分钟 |
| 低价高产放大 AI slop | Nano Banana 2 Lite | Ars Technica、TechCrunch、VentureBeat（2026-06-30）：4 秒/$0.034 使大规模起草常态化，"网上会有更多 AI slop" |
| 证据强度质疑 | Qwen-Image-3.0、Grok Imagine 2.0 | Unite.AI/Decrypt（2026-07）批评 Qwen 3.0 无权重、无基准、无技术报告；Tom's Hardware（2026-09-23）提醒 Qwen 2.1 "超过 Nano Banana 2"需独立验证 |
| 可信界面被假图污染 | Nano Banana 2（Google Earth） | TechRadar（2026-08-02）"显示 AI 误导问题已多严重"；PCMag、ZDNET、Yahoo Tech 跟进并附 SynthID 覆盖范围争议 |
| 政治误导与选举语境 | 未指明模型（其他前沿类） | The Guardian（2026-09-30）：71% 受访者担忧 deepfake 影响选举；thejournal.ie（2026-09-30）北爱尔兰对峙期间 AI 图误导传播盘点 |

### 3.4 开发者社区（GitHub/ComfyUI、官方论坛、聚合平台、Hacker News）

| 主题 | 涉及模型 | 渠道与要点 |
|---|---|---|
| 计费口径与接入成本 | Nano Banana Pro/2/Lite、GPT Image 2.5、Qwen | Google AI Developers Forum（2026-01-14）确认 $0.134/$0.24 价卡；腾讯云开发者社区（2026-03-04）国内接入教程；Data Studios 整理 GPT 2.5 约 2 倍 API 单价（另说持平，未确认） |
| 管线化与批量基础设施 | Nano Banana 2 Lite、Qwen-Image-2.1、Grok Imagine | ComfyUI/Leonardo.Ai/Magnific/Netlify/OpenRouter 接入 Lite；GEAP provisioned throughput；Grok Batch API + Files API 公开链接闭环；VentureBeat 称 Lite 为企业"隐形基础设施" |
| 水印与溯源工具生态 | Nano Banana 系列、Grok、Qwen | GitHub/YouTube 流传 SynthID 移除（ComfyUI）与 Grok C2PA 清除工具；OpenAI Verify/验证 API 是反向建设的代表 |
| 开放权重策略讨论 | FLUX 3、Ideogram 4.0、Qwen-Image-2.1、混元 | Hacker News/开发者社区关注 FLUX 3 权重"coming soon"、Ideogram 4.0 权重非商用、推理代码 Apache 2.0、Qwen 2.1 从 Apache 2.0 改研究许可的争议 |
| 未发布版本泄漏 | Nano Banana 2.5/2.1 | TestingCatalog/kie.ai："Spicy Mayo" 现身 Image Arena、Google Flow 构建出现 2.1 字样，均未官方确认 |

## 4. 风险含义更新（五条线）

**（1）真实感线：照片级已成基线，"眼见为实"彻底失效。** 2026-04 时真实感尚可由噪点、纹理瑕疵辅助鉴别；到 2026-10，TechRadar 的 real-or-AI 测试（GPT Image 2.5）、LMArena/Artificial Analysis 榜单（Grok 2.0 #2/#4）、社区"谁能看出这是 AI"挑战（Nano Banana Pro）一致显示普通观众已无法稳定肉眼分辨，唯一普遍残迹是 GPT 2.5 的噪点颗粒（且被社区当作待修缺陷而非可靠信号）。综述应把"可检测性"论证从"视觉伪影"全面转向"机器可读溯源信号 + 流程性核验"。

**（2）文字线：可读排版 + 图内翻译把"带文字证据"变成可伪造对象。** 从 GPT 2.0 的英文菜单/信息图质变，到 Qwen-Image-3.0 的 12 语言/20+ 字体/10px 小字整版报纸复刻、Ideogram 4.0 可编辑文字图层、Seedream 14 语言信息可视化，再到 Grok 2.0 "像设计师一样规划版式"——伪造公告、票据、证件、新闻页、财报图的门槛系统性降低。2026-04 中文舆论场的"一句话伪造企业公告/社交截图"事件（归因 GPT-Image-2）已在同能力梯队普遍化。反向注意：各家官方同时承认小字号/拼写/信息图数据易错，"看似有据"与"事实正确"的落差仍是核查切入点。

**（3）身份一致性线：多参考图 + 多轮稳定编辑支撑"同一个人的一组证据"。** GPT 2.5 单提示 8 图连贯与 5 轮编辑稳定、Nano Banana 5 角色/14 物体、Seedream 10 张参考图/20 层图层、Qwen-Image-2.1 10 图编辑与社区换脸 LoRA、Grok 5 参考图 + Segmentation 局部篡改——组合起来使"真实人物置入任意场景""同一文件出现在多张图中""真实照片外科手术式微调"成为连贯工作流。真人明星 AI 形象引流账号（Nano Banana Pro 标注）、Grok 产品线的 NCII 大规模滥用存量（Resemble AI：2026 上半年 87% 深伪攻击文件与 Grok 相关）说明该线风险已兑现而非假设。

**（4）速度与成本线：较低的单次成本和批量接口降低规模化生产门槛。** 各模型的 API 价格需按分辨率、质量档、批量折扣及检索日期比较；聚合渠道的报价单独记录。Qwen 2.1 权重可免费下载，本地出图还需显卡占用、电力和运行维护。社区宣称的蒸馏提速按具体配置核验。OPC 引述媒体估计的 Grok 历史峰值超过 6,000 张性化图片/小时，为该产品线特定时期的第三方估计。

**（5）接地线："可信外观"制造进入数据层。** GPT 2.5 thinking + 联网搜索、Nano Banana 2/Pro 的 Google Search（含 url_citation）与 Image Search、Qwen-Image-3.0 联网取实时数据、Seedream Lite 实时检索，使伪造的信息图/天气图/行情图/历史场景携带真实数据与引用，抬高核查成本；同时幻觉细节会以权威排版呈现。Google Earth 事件（2026-07-30 上线、07-31 回滚）是"可信界面被假图借用"的标志性案例：基于真实卫星/3D 底图的生成图（被淹国会大厦、伊朗核设施等）一天内即被传播，专家警告污染调查与新闻取证。

## 5. 政策与事件更新摘要（2026-04 至 2026-10）

**事件（按时间）**

- **2026-04（基线期，中文舆论场集中爆发，均归因 GPT-Image-2）**："Tim Cook 出任小米汽车 CEO"假官宣图（小米辟谣）、"西山居解散"伪造公告（触发法律追责）、两起"流浪汉"AI 假图致警方出警/全楼恐慌、澎湃实测证件照可整体替换且无可见 AI 标识；电商"仅退款"假图、伪造聊天记录与基层通知等规模化滥用面被点名。
- **2026-04-28**：网信部门查明"即梦AI"未有效落实 AI 生成合成内容标识规定，依法查处（约谈、责令改正）。
- **2026-05-19**：OpenAI 成为 C2PA Conforming Generator，为 ChatGPT/Codex/API 输出嵌入 C2PA Content Credentials + SynthID 隐形水印，并上线 OpenAI Verify 验证工具与 API——行业溯源基建的标志性节点。
- **2026-06-11**：加拿大隐私专员（OPC）认定 xAI/X Corp 违反 PIPEDA（Grok Imagine 上线前保障不足；报告中的约 180 万张及 6,000+ 张/小时来自媒体与第三方估计），两家公司承诺季度报告与年度第三方审计，报告发布时有效性尚待验证；同期法国检方搜查 X 巴黎办公室刑事调查，英国 Ofcom/ICO、欧盟 DSA、爱尔兰 DPC、加州总检察长等调查持续推进，SpaceX IPO 招股书为 Grok 图像诉讼计提约 5.3 亿美元准备金。
- **2026-07-30 至 07-31**：Google Earth 集成 Nano Banana（2）上线一天即回滚（误导性"卫星影像式"图像）；Google "每图带 SynthID" 声明被 X Community Note 质疑仅覆盖部分图像。
- **2026-08**：Resemble AI《H1 2026 Deepfake Threat Report》称 2026 上半年 87% 有记录深伪攻击文件与 Grok 相关（821 起攻击、15,736+ 受害者，137 起涉 NCII 含儿童）；MPA 与 ByteDance 就 Seedance/Seedream 签署 IP 保护谅解备忘录（框架性）；2026-08-02 EU AI Act marking & labelling 义务生效，xAI 为唯一拒绝签署欧盟 AI 透明度/水印行为准则的主流厂商；Gemini 新增 Media Watermark 可见水印开关（2026-08-23 报道）。
- **2026-09**：中央网信办"清朗·整治 AI 应用乱象"第二阶段通报——涉 AI 虚假信息清理 561 万余条、查处账号 4.9 万余个、处置违规网站与 App 2400 余个（行业行动，未单独点名 Seedream）；X 出现真实明星 AI 形象引流账号（Nano Banana Pro 标注，授权未确认）；Grok 原生 meme 生成上线引政治误导担忧。
- **2026-09 中下旬（其他前沿类，具体生成模型未确认）**：俄罗斯与伊朗使馆账号传播 AI 生成"BRICS 峰会"照片当真实图片；仿冒 The Verge 文章截图谎称 Gemini 被黑客攻破；北爱尔兰 Garvaghy Road 对峙期间 TUV 副领袖转发 AI 图；The Guardian 报道伪造政治人物健康/家庭合影图像困扰选举语境。
- **未发现**：截至 2026-10-01，未见经事实核查机构确认、明确归属于 GPT Image 2.5、Nano Banana 2/2 Lite/Pro、Grok Imagine Image 2.0、Qwen-Image 3.0/2.1、Seedream 5.0 家族的新增金融/政治深度伪造执法大案（Grok 相关存量 NCII 案件除外）；未确认事项包括 Nano Banana 2"静默降级"、名人护栏放松、Nano Banana 2.5/2.1 发布传闻。

**政策与标准**

- **中国**：《人工智能生成合成内容标识办法》+ GB 45438—2025（2025-09-01 施行）要求显式标识（AI 生成角标）+ 隐式标识（元数据 AIGC 字段、服务方信息、编号与签名），传播平台须核验；执行侧以"清朗"专项行动与即梦AI 查处落地，但 2026-04 媒体实测显示直出图无可见标识、证件可篡改，执行仍存缺口。
- **欧盟**：EU AI Act marking & labelling 义务 2026-08-02 生效，配套水印/透明度行为准则推进中；xAI 拒签，OpenAI/Anthropic/Google 有等同或更强承诺。
- **溯源标准**：C2PA + SynthID 已成 OpenAI/Google 双信号事实标准（OpenAI 2026-05-19 起、Google 全系 Nano Banana 默认 SynthID，Nano Banana 2 确认 C2PA 互操作）；但 C2PA 元数据在转发/转存中易剥离、SynthID 覆盖范围遭 Community Note 质疑且已有公开移除工作流，检测为贝叶斯概率而非二值。xAI 仅依赖可剥离的 C2PA manifest，Qwen/Seedream/开源权重均无国际互认信号（未确认），构成当前最大溯源缺口。
- **平台与使用政策**：Grok 2026-01-09 起 X 生图限付费订阅、2026-05 起 NCII 通知—下架通道、2026-09-25 新增 `safety_identifier`；OpenAI 有 Safety Reasoner + `safety_identifier`；Google 有两级过滤与 Prohibited Use Policy；开源权重本地部署可整体绕开上述约束。

## 6. 建议新增参考文献清单

| 机构或作者 | 年份 | 标题 | URL |
|---|---|---|---|
| OpenAI | 2026 | Introducing ChatGPT Images 2.5 | https://openai.com/index/introducing-chatgpt-images-2-5/ |
| OpenAI | 2026 | Provenance signals (Content Credentials, SynthID) in OpenAI-generated content（Help Center） | https://help.openai.com/en/articles/8912793-c2pa-and-synthid-in-openai-generated-images |
| TechCrunch（Russell Brandom） | 2026 | OpenAI is making it easier to check if an image was made by their models | https://techcrunch.com/2026/05/19/openai-is-making-it-easier-to-check-if-an-image-was-made-by-their-models/ |
| The Verge（Jess Weatherbed） | 2026 | OpenAI says it's getting serious about AI detection and labeling | https://www.theverge.com/ai-artificial-intelligence/933442/openai-synthid-content-credentials-c2pa-expansion |
| TechRadar（Becca Caddy） | 2026 | Think you can spot a ChatGPT image? Take my real-or-AI quiz | https://www.techradar.com/ai-platforms-assistants/chatgpt/think-you-can-spot-a-chatgpt-image-take-my-real-or-ai-quiz-and-see-how-many-fool-you |
| Google（Naina Raisinghani, Google DeepMind） | 2026 | Nano Banana 2: Google's latest AI image generation model | https://blog.google/innovation-and-ai/technology/ai/nano-banana-2/ |
| Google Cloud（Stanley Tack） | 2026 | Nano Banana 2 and Nano Banana Pro are generally available | https://cloud.google.com/blog/products/ai-machine-learning/nano-banana-2-and-nano-banana-pro-are-generally-available |
| Google（Alisa Fortin, Anish Nangia） | 2026 | Start building with Nano Banana 2 Lite and Gemini Omni Flash | https://blog.google/innovation-and-ai/models-and-research/gemini-models/gemini-omni-flash-nano-banana-2-lite/ |
| Google | 2026 | Reimagine the world with Nano Banana in Google Earth（含 7/31 回滚声明） | https://blog.google/products-and-platforms/products/earth/nano-banana-google-earth-image-generation/ |
| PCMag（Jibin Joseph） | 2026 | Nano Banana Removed From Google Earth Amid Misinformation Concerns | https://www.pcmag.com/news/nano-banana-image-generation-removed-from-google-earth-misinformation-concerns |
| Android Police | 2026 | Google let me remove Gemini's watermark because the real one is baked into the pixels | https://androidpolice.com/google-remove-gemini-watermark-real-one-baked-into-pixels |
| Ars Technica | 2026 | Google's new Nano Banana 2 Lite image model is its fastest and cheapest yet | https://arstechnica.com/ai/2026/06/googles-new-nano-banana-2-lite-image-model-is-its-fastest-and-cheapest-yet |
| xAI (SpaceXAI) | 2026 | Imagine Image 2.0 — Precise image generation and editing, built for real creative work | https://x.ai/news/grok-imagine-image-2 |
| xAI (SpaceXAI) | 2026 | Release Notes（含 grok-imagine-image-quality 退役公告） | https://docs.x.ai/developers/release-notes |
| 加拿大隐私专员办公室（OPC） | 2026 | Commissioner-initiated complaints concerning X Corp.’s and X.AI LLC’s compliance with PIPEDA (PIPEDA Findings #2026-004) | https://www.priv.gc.ca/en/opc-actions-and-decisions/investigations/investigations-into-businesses/2026/pipeda-2026-004/ |
| Tom's Guide（引 Resemble AI） | 2026 | Elon Musk's Grok dominates alarming deepfake report（H1 2026 Deepfake Threat Report） | https://www.tomsguide.com/ai/grok/elon-musks-grok-dominates-alarming-deepfake-report-1-in-6-attacks-involved-sexual-images-including-children |
| City AM | 2026 | ChatGPT to follow Claude's watermark pledge — but Grok to swerve it | https://www.cityam.com/chatgpt-might-follow-claudes-watermark-pledge-but-grok-to-swerve-it/ |
| 404 Media（经 05 号报告引述） | 2026 | 主流 deepfake 检测器将 Grok 生成图误判为真实（研究报道） | https://www.404media.co/（具体篇目见 05 号报告来源） |
| Qwen Team（Alibaba） | 2026 | Qwen-Image-3.0 发布博客 | https://qwen.ai/blog?id=qwen-image-3.0 |
| Qwen Team（Alibaba） | 2026 | Qwen-Image-2.1: Compact, Efficient, and Unified Image Creation | https://qwen.ai/blog?id=qwen-image-2.1 |
| Unite.AI | 2026 | Alibaba Launches Qwen-Image-3.0 Without Benchmarks or Weights | https://unite.ai/alibaba-launches-qwen-image-3-0-without-benchmarks-or-weights |
| Tom's Hardware | 2026 | Alibaba claims new Qwen Image 2.1 beats Google Nano Banana 2.0 | https://www.tomshardware.com/tech-industry/artificial-intelligence/alibaba-claims-new-qwen-image-2-1-ai-model-beats-google-nano-banana-2-0-with-minuscule-7b-parameter-model-benchmarks-show-open-weight-contender-is-competitive-with-openai-and-meta-image-models |
| 国家网信办等四部门 | 2025 | 人工智能生成合成内容标识办法 | https://www.cac.gov.cn/2025-03/14/c_1743654684782215.htm |
| 阿里云（AI Guardrails） | 2025 | AI 生成合成内容鉴别和标识最佳实践 | https://help.aliyun.com/zh/document_detail/2979119.html |
| 人民网云南频道 | 2026 | 有图有真相？AI 时代，眼见未必为实（"清朗"第二阶段通报） | https://yn.people.com.cn/n2/2026/0921/c378440-41702853.html |
| 澎湃新闻·对齐Lab | 2026 | 实测 GPT-image-2，"有图有真相"的时代彻底结束了吗？ | https://thepaper.cn/newsDetail_forward_32940820 |
| 界面新闻 | 2026 | 界面快评｜GPT-Image 2 让"有图无真相"泛滥 | https://tech.sina.cn/2026-04-24/detail-inhvqfhe4498564.d.html |
| ByteDance Seed | 2026 | Seedream 5.0 Lite 官方页面 | https://seed.bytedance.com/zh/seedream5_0_lite |
| Picsart（Julia Tovmasyan） | 2026 | Seedream 5.0 Pro vs Flash vs Lite: Compared | https://picsart.com/blog/seedream-5-0-models-comparison/ |
| Shopifreaks | 2026 | ByteDance and the Motion Picture Association agree on IP guardrails for Seedance and Seedream | https://www.shopifreaks.com/bytedance-and-the-motion-picture-association-agree-on-ip-guardrails-for-seedance-and-seedream-after-february-cease-and-desist/ |
| Midjourney | 2026 | Version 8.2（updates.midjourney.com） | https://updates.midjourney.com/version-8-2/ |
| Black Forest Labs | 2026 | Introducing FLUX 3 | https://bfl.ai/ |
| Ideogram | 2026 | Introducing Ideogram 4.0（权重非商用、推理代码 Apache 2.0） | https://ideogram.ai/features/2.0 |
| Recraft | 2026 | Recraft V4.1 Release: More Beautiful by Nature | https://www.recraft.ai/blog/recraft-v4-1-more-beautiful-by-nature |
| Tencent Hunyuan | 2025 | HunyuanImage 3.0 Technical Report（arXiv:2509.23951） | https://arxiv.org/abs/2509.23951 |
| 阿里云百炼 | 2026 | kling-v3-omni-image-generation 模型信息（2K/4K 直出、0.2 元/张） | https://help.aliyun.com/zh/model-studio/kling-v3-omni-image-generation |
| The Guardian | 2026 | As AI images become common, the threat to elections draws alarm | https://www.theguardian.com/technology/2026/sep/30/ai-deepfakes-politicans |
| Resemble AI | 2026 | The Deepfake Watchlist: Week of September 11-17, 2026（BRICS 峰会 AI 图事件） | https://www.linkedin.com/posts/resembleai_the-deepfake-watchlist-week-of-september-activity-7506396416341217282-oIR4 |
| thejournal.ie | 2026 | AI images and misinformation shared widely online during Garvaghy Road stand-off | https://www.thejournal.ie/misinfo-roundup-drumcree-march-factcheck-debunked-ron-mcdowell-ai-image-tuv-7178008-Sep2026/ |
| ZDNET（David Gewirtz） | 2026 | Google Earth added Nano Banana, and I immediately reimagined Philly with zombies and evil clowns | https://zdnet.com/article/google-earth-added-nano-banana-and-i-immediately-reimagined-philly-with-zombies-and-evil-clowns |

---

**汇总说明与保留的不确定性**：① 个别条目（Hacker News 具体讨论串、Midjourney C2PA 覆盖、Ideogram/Recraft 价格档位）标注"未确认"；② GPT Image 2.5 的 API 单价存在"约 2 倍"与"持平"两种解读，以 OpenAI 定价页为准；③ Nano Banana 2 "静默降级"、名人护栏放松、"Spicy Mayo"/Nano Banana 2.1 泄漏、Seedream 5.0 Flash 确切发布日期、Seedream 多语种语言数口径均未确认；④ 2026-09 起多起 AI 图误导事件（BRICS 峰会照片、仿冒 The Verge 截图、Garvaghy Road、选举 deepfake）的具体生成模型未确认，不应归属任何单一厂商。


==> anc/research/01-openai-gpt-image.md <==
# OpenAI 图像模型调研：GPT Image 2 / ChatGPT Images 2.0 → GPT Image 2.5 / ChatGPT Images 2.5

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

调研日期：2026-10-01。调研范围：公开网页（Octen 实时检索）+ 社交媒体数据（TikHub：X/Twitter、Bilibili、Reddit）。只覆盖 OpenAI 图像产品线，不涉及其他模型家族。

## 最新版本

- **最新版本名称**：消费者侧 **ChatGPT Images 2.5**；API 侧 **GPT-Image-2.5**，拆分为两个模型 ID：`gpt-image-2.5-flare`（默认、更快）与 `gpt-image-2.5-sunburst`（精度优先、编辑控制更紧，多出 xhigh / max 质量档）。
- **发布时间**：**2026-09-08**（OpenAI 官方公告《Introducing ChatGPT Images 2.5》；ChatGPT Release Notes 同日条目）。截至 2026-10-01 无更新的图像模型版本。
- **开发者**：OpenAI（API 亦经 Azure / Microsoft Foundry 及第三方平台分发）。
- **与论文基线版本的关系**：论文基线为 2026-04-21 发布的 **GPT Image 2（API 模型 ID `gpt-image-2`）** 与 **ChatGPT Images 2.0**。2.5 是同一条产品线的**直接替代/迭代升级**（不是改名，也不是产品线合并）：消费者品牌沿用 "ChatGPT Images" 序列号递增至 2.5；API 侧由单一 `gpt-image-2` 变为 Flare / Sunburst 双模型，`gpt-image-2` 快照（`gpt-image-2-2026-04-21`）仍可调用。Wikipedia 的 GPT Image 条目记载稳定版为 "GPT Image 2.5 / ChatGPT Images 2.5，2026-09-08"。

## 与基线版本对比

| 维度 | 基线：GPT Image 2 / ChatGPT Images 2.0（2026-04-21） | 最新：GPT Image 2.5 / ChatGPT Images 2.5（2026-09-08） |
| --- | --- | --- |
| 能力 | 首个带 "thinking" 推理的图像模型：生成前推理、联网搜索接地、输出自检 | 更锐利细节、更自然光照与纹理；复杂视觉指令理解更强；配合 GPT-6 Astra 等推理系统可做研究型编辑（评测媒体观察） |
| 输出规格 | 标准 2K；灵活宽高比 3:1 至 1:3；实验性最高约 4K（最长边约 4000px、约 830 万像素上限）；单提示最多 8 张（API 侧有报道称最多 10 张，未确认） | 沿用 2K 与灵活宽高比体系；质量档重命名并扩展（含 xhigh、max，Sunburst 专属）；新增 Sketch（手绘转图）、模板（海报/周边等）、图像内评论协作 |
| 编辑 | 图像编辑（`/v1/images/edits`）、多轮对话修改 | 主打"精确编辑"：只改被要求的部分、其余保持不变；多轮编辑一致性显著提升（X 用户 5 轮连续编辑压力测试仍可用） |
| 速度与成本 | 早期测试约 3 秒内出图（前代约 5–10 秒）；API 按 token 计费 | 官方称生成延迟较 Images 2.0 **降低最多 50%**（Flare 定位为高吞吐默认项）；第三方整理的公布单价为 `gpt-image-2` 的约 2 倍（见"可用性与价格"，个别解读称单价持平，未确认） |
| 交互 | ChatGPT / Codex / API 全量开放 | 全档位开放；新增提示词分享（prompt template 链接）、图像评论；"Images with thinking" 仅 Plus/Pro/Business（Enterprise/Edu 即将支持） |

## 风险相关能力

1. **真实感**：官方称输出"更少 AI 感"、光照纹理更自然；TechRadar（2026-09-17）真人 vs AI 测试与 Reddit 上"最逼真人像"挑战显示，普通观众已难以一眼分辨（部分残留噪点/颗粒感仍是可辨识线索）。
2. **文字与排版渲染**：自 2.0 起即接近实用水平——菜单、信息图、UI 截图、海报小字、非拉丁文字（中日韩、印地、孟加拉）均可读（WIRED 实测称非英语文字仍有残错）。2.5 延续该能力，直接放大"伪造新闻截图/公告/票据"的风险面。
3. **人物与物体一致性**：参考图主体保真（人脸、发型、皮肤质感保留）、多图角色一致（单提示 8 图连贯）、2.5 多轮编辑保持细节不变——这既服务创作，也降低"换脸/冒名/身份伪造"类滥用的门槛（澎湃新闻 2026-04 实测曾演示证件照人脸与信息可被整体替换且未被拦截，未确认 2.5 修复情况）。
4. **编辑与迭代**：2.5 的"指哪改哪"精确编辑 + 多轮稳定性，使伪造件可以逐轮打磨"局部失真"，反取证能力上升。
5. **速度与成本**：延迟降低最多 50%，第三方聚合/转售平台把单张成本压到约 $0.006/张量级，批量伪造的单位成本趋近于零。
6. **推理与搜索接地**：thinking 模式可联网核实名称、日期、品牌后作图，生成的信息图"看起来有据可查"（澎湃实测指出其内容"有理有据却经不起核查"，且会用静态知识库编造"合理但不真实"的细节）。
7. **批量生成**：单提示多图（最多 8 张）、API 与聚合平台支持批量任务与回调，社区已沉淀 500–3800+ 案例的提示词库（GitHub awesome-gpt-image-2 等），成套伪造素材（多角度人物、系列截图）可一次产出。

## 溯源与安全

- **多层溯源信号**：2026-05-19 起 OpenAI 成为 C2PA Conforming Generator，为其 ChatGPT / Codex / API 生成图片嵌入 **C2PA Content Credentials** 元数据，并与 Google 合作加入 **SynthID 隐形水印**（对截图、缩放、编辑更耐受）；两者叠加构成"元数据 + 水印"双信号。2.5 发布公告明确延续 C2PA 元数据与隐形水印。
- **验证工具**：OpenAI 预览并上线公开验证入口 **OpenAI Verify**（openai.com/verify）及验证 API，上传文件即可检测是否携带 OpenAI 签发的 C2PA manifest 或 SynthID 信号；未检出信号不代表图片为真人拍摄。
- **可见标识**：无默认可见水印；官方帮助文档说明可通过提示词要求加可见披露字样，可见水印与机器可读溯源信号是两回事。中国媒体 2026-04 实测曾指出直出图无"AI生成"可见提示（彼时 SynthID 尚未上线）。
- **拒答与使用政策**：ChatGPT 模型层拒答 + Safety Reasoner 实时逐步输出审核（图像生成场景逐张拦截违规输出）+ Moderation API；遵守 OpenAI Usage Policies（禁止虚假证件、非自愿亲密影像、未成年人风险内容等），API 侧提供 safety_identifier 便于滥用监测。Reddit 用户反馈 2.5 的内容审查"很严"（r/StableDiffusion 帖子原话 "GPT's censorship is wild"），显示政策拦截在起作用。
- **平台标注与未成年人保护**：ChatGPT 为青少年账号提供图片上传提醒与家长控制；官方 System Card 随 2.5 发布。局限：C2PA 元数据在平台转发/格式转换中易被剥离，社区与媒体均指出其对"野生"深伪识别帮助有限，SynthID 是更可靠但需专用检测器的信号。

## 全渠道社区讨论

1. **X/Twitter（官方）**：OpenAI 官方推文（2026-09-08，约 812 万浏览、2.4 万赞）宣传 ChatGPT Images 2.5 "更快、更锐利、评论式编辑"，转发区大量创作者跟发效果视频，同时 MacRumors 等评论区出现"又一堆 AI slop、需要监管"的反弹声音。
2. **X/Twitter（创作者）**：@alecwilcock（2026-09-17）对 GPT-Image-2.5 Sunburst 做连续 5 轮换装编辑压力测试，称其他模型第 3 轮即崩坏、2.5 第 5 轮仍可用，"正在变成我最爱的图像模型"；@techhalla 的 GPT Image 2.5 + Seedance 2.5 提示词帖（2026-09-17）获约 6400 万浏览，带起一波模板化二次创作。
3. **Reddit**：r/ChatGPT（2026-09-24）热帖《GPT Image 2.5 is insanely bad...》抱怨满屏噪点/颗粒伪影半年未修（52 赞/52 评论）；r/StableDiffusion（2026-09-29）用同提示词对比 Sunburst 与开源 Krea 2 Turbo，一边认可质量一边吐槽 GPT 审查过严（153 赞/46 评论）。
4. **Bilibili（中文）**：程序员鱼皮《GPT Images 2.5 首发实测，太逼真了！手绘成图、指哪改哪》（2026-09-09，约 15.9 万播放）聚焦 Sketch 与精确编辑；零度解说《GPT Image 2.5 正式发布！免费可用……实测对比 Z-Image》（约 2.9 万播放）与豚工智能中配的《实测 GPT Image 2 vs 新款 2.5：差距不是一点点》讨论 2.0/2.5 代际差距与免费/低价 API 渠道。
5. **评测媒体**：TechRadar（2026-09-17）"真人还是 AI"测试认为 2.5 真实性已到难辨水平但仍留噪点痕迹，并关注 Reddit r/isthisAI 上的真假鉴别讨论；WIRED 与 TechCrunch（2026-04-21）肯定英文文字渲染质变、但实测非拉丁文字仍会出错、生成多格漫画需数分钟。
6. **中文媒体/社区**：虎嗅、航通社、界面新闻、澎湃新闻（2026-04-23 至 04-25）集中讨论"有图无真相"：一句话伪造微博/朋友圈/公司公告截图、证件篡改实测，以及伪造截图如何打破"截图为证"共识，引发对《人工智能生成合成内容标识办法》执行的讨论。

## 事件与案例

- **2026-04 "Tim Cook 出任小米汽车 CEO" 假官宣图**：GPT-Image-2 生成的高仿微博/官宣图在中文网络传播，粗看难辨，随后小米官方发文辟谣（中原网/新浪，2026-04-24）。
- **2026-04 伪造"西山居解散"企业公告**：细节逼真、模仿正规媒体格式，据界面新闻报道影响资本市场稳定并触发法律追责。
- **2026-04 "流浪汉"AI 假图两起**：安徽一女子生成"流浪汉卧坐餐厅"图致警方紧急出警；广东某小区业主群流传伪造的"流浪汉闯家门"图引发全楼恐慌（界面新闻，2026-04-24）。
- **2026-04 证件篡改实测（安全漏洞）**：澎湃新闻实测显示个人身份证上传后人脸与姓名、出生日期等信息可被整体替换，且未被拦截；直出图当时无可见"AI生成"标识（2026-04-23）。
- **2026-04 起的规模化滥用面**：电商"仅退款"用 AI 假图谎称商品变质、教育机构伪造"成功家庭"合照营销、伪造聊天记录与基层通知截图（蚁坊舆情观察，2026-05-08；航通社，2026-04-23）。
- **2026-08 伪造新闻截图用于诈骗的讨论**：安全社区讨论以 The Verge/BBC 等版式伪造新闻页截图作为钓鱼与社工诱饵，相关"ChatGPT 最易伪造新闻截图"的对比主张被指缺乏可复现测试（WindowsForum，2026-08-06）。
- **2026-05 之后（2.5 时期）**：截至 2026-10-01，**未发现**经事实核查机构确认、明确归属于 GPT Image 2.5 的重大新增滥用事件；BBC（2026-07-11）深伪辨别专题与 Deloitte 关于深度伪造诈骗损失的预测属于该风险面的背景材料，未指明具体模型。

## 可用性与价格

- **消费者入口**：ChatGPT（web、iOS、Android）全档位可用，含免费档（有用量限制）；Codex 内亦可生成/编辑；"Images with thinking"（推理模式）目前限 Plus、Pro、Business，Enterprise/Edu 即将开放（OpenAI 帮助中心，2026-09-30）。
- **API**：`gpt-image-2.5-flare`（默认、高吞吐）与 `gpt-image-2.5-sunburst`（精度编辑、xhigh/max 档）经 `/v1/images/generations` 与 `/v1/images/edits` 提供；旧 `gpt-image-2` 快照仍可用。Azure / Microsoft Foundry 及 fal、Adobe Firefly、ElevenLabs、Dreamina 等第三方平台分发。
- **价格**：按 token 计费（文本/图像输入输出分开）。第三方整理的公布价（Data Studios，2026-09-08）：图像输出 $30/1M tokens（gpt-image-2 为 $15）、图像输入 $8/1M（$4）、缓存图像输入 $2/1M（$1）、文本输入 $5/1M（$2.50），即约 2 倍；另有解读称 token 单价与 gpt-image-2 持平、单图实际成本因 token 消耗未文档化而不确定（未确认，建议以 OpenAI 定价页为准）。聚合/转售渠道宣称低至约 $0.006/张。速率限制按用量层级（Tier 1：100K TPM / 5 IPM 起）。
- **地区限制**：随 OpenAI 服务地区政策执行（ChatGPT 与 API 未覆盖的国家/地区不可用，中国大陆需第三方渠道，具体名单未确认）；所有输出受 Usage Policies 约束。

## 来源

1. 《Introducing ChatGPT Images 2.5》，OpenAI，2026-09-08，https://openai.com/index/introducing-chatgpt-images-2-5/
2. 《Introducing ChatGPT Images 2.0》，OpenAI，2026-04-21，https://openai.com/index/introducing-chatgpt-images-2-0/
3. 《GPT-Image-2 Model》，OpenAI API Docs，2026（页面持续更新），https://developers.openai.com/api/docs/models/gpt-image-2
4. 《Provenance signals (Content Credentials, SynthID) in OpenAI-generated content》，OpenAI Help Center，2026-08-15（2026-09-14 更新），https://help.openai.com/en/articles/8912793-c2pa-and-synthid-in-openai-generated-images
5. 《Images in ChatGPT》，OpenAI Help Center，2026-09-30，https://help.openai.com/en/articles/11084440-images-in-chatgpt
6. 《OpenAI is making it easier to check if an image was made by their models》，TechCrunch（Russell Brandom），2026-05-19，https://techcrunch.com/2026/05/19/openai-is-making-it-easier-to-check-if-an-image-was-made-by-their-models/
7. 《OpenAI says it's getting serious about AI detection and labeling》，The Verge（Jess Weatherbed），2026-05-19，https://www.theverge.com/ai-artificial-intelligence/933442/openai-synthid-content-credentials-c2pa-expansion
8. 《ChatGPT's new Images 2.0 model is surprisingly good at generating text》，TechCrunch（Amanda Silberling），2026-04-21，https://techcrunch.com/2026/04/21/chatgpts-new-images-2-0-model-is-surprisingly-good-at-generating-text/
9. 《OpenAI Beefs Up ChatGPT's Image Generation Model》，WIRED（Reece Rogers），2026-04-21，https://wired.com/story/openai-beefs-up-chatgpts-image-generation-model
10. 《OpenAI Launches ChatGPT Images 2.5: 50% Lower Latency, Sketch, Precision Editing, GPT-Image-2.5 Flare, Sunburst, and 2× API Pricing》，Data Studios（Graziano Stefanelli），2026-09-08，https://www.datastudios.org/post/openai-chatgpt-images-2-5-flare-sunburst-api-pricing
11. 《Think you can spot a ChatGPT image? Take my real-or-AI quiz...》，TechRadar（Becca Caddy），2026-09-17，https://www.techradar.com/ai-platforms-assistants/chatgpt/think-you-can-spot-a-chatgpt-image-take-my-real-or-ai-quiz-and-see-how-many-fool-you
12. 《GPT Image》，Wikipedia（英文），2026-09-10，https://en.wikipedia.org/wiki/GPT_Image
13. 《实测GPT-image-2，"有图有真相"的时代彻底结束了吗？》，澎湃新闻·对齐Lab，2026-04-23，https://thepaper.cn/newsDetail_forward_32940820
14. 《界面快评 | GPT-Image 2 让"有图无真相"泛滥，伦理失守比技术突破更可怕》，界面新闻（新浪转载），2026-04-24，https://tech.sina.cn/2026-04-24/detail-inhvqfhe4498564.d.html
15. 《有图也无真相的时代，终于来了》，航通社（书航）/虎嗅，2026-04-23，https://www.huxiu.com/article/4853088.html
16. 《GPT Image 2.5 Review: OpenAI's Flare and Sunburst Models Tested》，MindStudio（Luis Chavez-Mattos），2026-09-10，https://www.mindstudio.ai/blog/gpt-image-25-review
17. TikHub 社交数据（X/Twitter 搜索 "ChatGPT Images 2.5"；Bilibili 综合搜索 "GPT Image 2.5"；Reddit 搜索 "GPT Image 2.5"），获取日期 2026-10-01：OpenAI 官方推文（2026-09-08，tweet 2097394956457623964）、@alecwilcock 编辑压力测试（2026-09-17）、r/ChatGPT 帖 1woxmcy（2026-09-24）、r/StableDiffusion 帖 1wsx967（2026-09-29）、B站 程序员鱼皮 BV1qqYt64E7C 与 零度解说 BV1JTYf6EEat。

（检索方式说明：第 1–16 条经 Octen MCP 实时网页检索/正文提取获得；第 17 条经 TikHub MCP 社交平台接口获得。所有日期与数字均引自上述公开来源；标注"未确认"处为来源间口径不一或无官方确认。）

==> anc/research/02-google-nano-banana-pro.md <==
# Google Nano Banana Pro（Gemini 3 Pro Image）调研报告

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

- 调研日期：2026-10-01
- 主题：Google Nano Banana Pro（Gemini 3 Pro Image），开发者 Google DeepMind
- 论文基线版本（2026 年 4 月综述）：Nano Banana Pro / Gemini 3 Pro Image
- 检索方式：Octen MCP（网页搜索与正文提取）+ TikHub MCP（X/Twitter、小红书社交数据）+ 补充 `search` 网页工具

## 最新版本

- **最新版本名称**：Nano Banana Pro（官方名 Gemini 3 Pro Image；API 模型 ID `gemini-3-pro-image`，早期预览 ID `gemini-3-pro-image-preview`）。
- **时间节点**：2025-11-20 随 Gemini 3 Pro 发布（preview）；**2026-05-28 转为 GA（generally available）**，经 Gemini API 与 Gemini Enterprise Agent Platform 面向生产环境开放（Google Cloud Blog 2026-05-28；GIGAZINE 2026-05-29 引 @googleaidevs 同日推文）。官方文档（ai.google.dev/gemini-api/docs/image-generation）最后更新 2026-09-23，Google DeepMind 模型页（deepmind.google/models/gemini-image/pro/）截至 2026-10-01 仍在维护。
- **开发者**：Google DeepMind（Google）。
- **与论文基线版本的关系**：**直接延续（同一模型的 GA 化），不是改名、也不是产品线合并**。截至 2026-10-01 未发现 "Nano Banana Pro 2" 或 "Gemini 3.5/3.8 Pro Image" 等 Pro 级后继型号；Gemini 3.8 Flash（文本/多模态）已发布但不属于图像 Pro 线。需要注意的是产品线结构变化：Nano Banana 家族现为四档——Nano Banana（Gemini 2.5 Flash Image，legacy）、Nano Banana Pro（Gemini 3 Pro Image，`gemini-3-pro-image`，质量/保真档）、Nano Banana 2（Gemini 3.1 Flash Image，`gemini-3.1-flash-image`，2026-02-26 发布，Gemini app 默认档）、Nano Banana 2 Lite（Gemini 3.1 Flash-Lite Image，`gemini-3.1-flash-lite-image`，2026-06-30 发布，速度/成本档）。Gemini app 的默认图像模型自 2026-02 起由 Nano Banana 2 接替 Nano Banana Pro，Pro 保留为"高保真、最高事实准确度"档位（消费者端通过三点菜单 "Redo with Pro / 用 Pro 重新生成" 调用，限 Google AI Plus/Pro/Ultra 订阅用户）。

## 与基线版本对比

模型权重自基线（2026-04 论文快照）以来未见换代，变化主要在**产品状态（preview→GA）、产品线分工、接入面与水印政策**：

| 维度 | 论文基线（2026-04 前后） | 现状（2026-10-01） |
| --- | --- | --- |
| 版本状态 | preview（`gemini-3-pro-image-preview`） | GA（`gemini-3-pro-image`，2026-05-28），企业级 SLA 可用 |
| 家族定位 | Google 旗舰图像模型 | 质量/保真档；默认档让位给 Nano Banana 2，Pro 用于"高风险、高保真"产出 |
| 输出规格 | 1K/2K/4K（4K 最高 4096×4096，16:9 达 5504×3072） | 同左；官方规格表给出 10 种宽高比（1:1、2:3、3:2、3:4、4:3、4:5、5:4、9:16、16:9、21:9），1K/2K 每张计 1120 output tokens、4K 计 2000 |
| 参考图/一致性 | 最多 14 张输入、5 人一致性 | 同左并细化：Pro 支持 6 张物体保真 + 5 张角色一致性 + 3 张风格参考（合计 14） |
| 编辑 | 对话式多轮编辑、局部编辑 | 同左；新增 Interactions API（`previous_interaction_id` 多轮迭代、`image_size`/`aspect_ratio` 响应控制）、thinking 模式产生不计费的中间 "thought images" |
| 速度与成本 | 单张约 20–60 秒；1K/2K 约 $0.134、4K 约 $0.24 | 同左（Pro 慢于 Nano Banana 2 的 4–6 秒、Flash 价位）；第三方聚合价约 $0.065–$0.09/张（非官方） |
| 接地 | Google Search grounding | 同左（Web Search + `url_citation`）；Google Image Search grounding 目前仅 Nano Banana 2（3.1 Flash）支持 |
| 溯源 | SynthID + C2PA + 可见水印 | SynthID + C2PA 不变；**2026-08 起 Gemini 设置中新增 "Media Watermark" 开关，可关闭可见水印**（Android Police 2026-08-23） |
| 生态接入 | Gemini app、AI Studio、API | 新增/扩展：Vertex AI、Gemini Enterprise Agent Platform、Adobe Firefly（含 Photoshop Generative Fill）、ComfyUI、Google Ads、NotebookLM、Slides、Vids、Flow |

## 风险相关能力

- **真实感**：摄影级写实输出（人像、街景、历史场景），社区以"谁能看出这是 AI"式挑战讨论其欺骗性；X 上出现用指定经纬度+公元 33 年时间戳复原古代场景的"时光机"式作品（Nano Banana Pro + Genie 3），显示历史/现场"伪证据"制造门槛极低。
- **文字与排版渲染**：可生成清晰多语种文字、海报、图表、手写体，官方示例甚至包含"拍摄于设计杂志内页的报道文章"——即高度可信的**伪造文档/出版物**视觉形态，可用于伪造截图、票据版式、报道页面等。
- **人物与物体一致性**：单次工作流内保持最多 5 个角色的面部/形象一致性、6 个物体高保真、3 张风格参考，可将同一人物置入新场景、新服装——该能力被直接用于真实明星/偶像形象的生成（X 上已观察到以 "Nano Banana Pro" 标注的真人明星 AI 图账号），涉及肖像权与深度伪造风险。
- **编辑与迭代**：自然语言局部修改、光照/景深/相机角度/画幅变换（主体锁定）、多轮对话式修正，使"真实照片→伪证据"的渐进式改造（换背景、改场景、调时间光线）低成本完成。
- **速度与成本**：单张 20–60 秒、$0.134–$0.24/张（API），配合脚本循环与第三方 Flow API（单次最多返回 4 张）可形成日产数千张的规模化产线；X 上已有"Grok 选题 + Nano Banana Pro + Higgsfield 生成 + Postiz 分发"的全自动 AI UGC 广告流水线讨论。
- **推理与搜索接地**：基于 Gemini 3 Pro 推理并调用 Google Search 生成"有依据"的图表、天气图、行情图、事件报道图，并输出 `url_citation` 引用——可让伪造的金融/新闻图像携带真实数据"外衣"，显著提高可信度与核查成本（注意：Google Image Search 视觉接地仅 Nano Banana 2 支持）。
- **批量生成**：官方 API 无独立批量端点，靠多轮/脚本调用与 Flow API 批量（至多 4 张/次）实现；ComfyUI 节点化接入进一步降低批量产线搭建门槛。

## 溯源与安全

所有 Nano Banana Pro 生成图像均内嵌 **Google DeepMind SynthID 不可见像素级水印**（官方文档明示），并随附 **C2PA Content Credentials 签名元数据**（发布期报道与法律媒体均确认两者并行）。可见层面：Gemini 对免费及 Pro 档用户默认叠加 Gemini 星形角标，Ultra 档在发布时可豁免；**2026 年 8 月起 Gemini 设置新增 "Media Watermark" 全局开关，允许用户直接关闭可见水印**，Google 事实上承认可见水印"安全剧场"（易被生成式填充或反 alpha 混合工具去除），把可信度押在 SynthID 上——但 C2PA 元数据在裁剪、再编辑、平台转存后极易丢失，"没有 C2PA 不能推断非 AI"。核查路径：SynthID Detector 门户（早期访问，限记者/媒体）、在 Gemini 上传图片询问 "Was this AI-generated?"（可加 @SynthId 触发专用检测），检测结果为贝叶斯概率而非二值。使用政策：Google 生成式 AI Prohibited Use Policy 禁止欺骗、骚扰、伤害类内容，API 文档要求用户对上传图像拥有权利；具体的公众人物拒答与色情/身份伪造拦截策略细节**未确认**。平台标注方面：Gemini 应用内自带 AI 生成标识与"上传问 Gemini 即可查验"的引导；X 等第三方平台对 Google 的 SynthID 宣传曾附加 Community Note 质疑（见下节 Google Earth 事件）。

## 全渠道社区讨论

1. **X/Twitter（官方）**：@GoogleAI 发布帖（2025-11-20，约 33.8 万浏览）主打"文字渲染与翻译 + Search 世界知识"，把 Nano Banana Pro 定位为"studio-quality functional design"工具。
2. **X/Twitter（创作者）**：@minchoi（2026-01-30，约 52.9 万浏览）用 Nano Banana Pro + Genie 3 按"31.7785°N, 35.2296°E, April 3, 33 AD"生成历史场景视频，惊叹之余引发"历史伪证据"讨论。
3. **X/Twitter（对比评测）**：@AIWarper 与 @sahilvermaai（2026-09-26）用"全黑只留打火机光源"提示词对比 GPT Sunburst 与 Nano Banana Pro，结论是 NB Pro "showing its age"、总会自作主张插入主光，社区认为其指令服从已落后新模型。
4. **X/Twitter（风险讨论）**：@angeldot_（2026-09-24，约 2.9 万浏览）宣称"这段视频 100% 是 AI"并展示 Grok + Higgsfield + Nano Banana Pro + Postiz 的全自动 AI 广告流水线，被引用的 @PerezHatesAI 反 AI 帖达约 28.8 万浏览，围绕"AI UGC 广告不可辨识"展开争论。
5. **小红书**：博主"数字生命卡兹克"《熬夜实测！Nano Banana Pro 到底有多强》（2025-11，3298 赞、102 评论、1650 转发）以"NBPro 就是牛"总结多场景实测，是中文社区最高热度的单篇测评之一。
6. **小红书**：博主"木子不写代码"视频《AI 生图新王 Nano Banana PRO！6 大场景实测》（2025-11）覆盖文字嵌入、图片融合、复古照片、电商产品图、漫画、物理定律图解等场景；另有《NanoBanana pro 王炸提示词保姆级手册》（2026-04）与《谁能看出这是 AI》（2026-04）等笔记反映中文社区聚焦提示词教程与真实感挑战。
7. **YouTube**：Andy Christoforou《How to Access Nano Banana Pro Again For Cheap》（2026-03-12）反映用户对 Gemini app 默认模型被 Nano Banana 2 取代后的不满，转而经 Google AI Studio/API 以 13¢/24¢ 单价继续调用 Pro。
8. **开发者社区**：Google AI Developers Forum《Pricing of nano banana?》（2026-01-14）集中讨论计费口径（1K/2K 同价 $0.134、4K $0.24、输入图 $0.0011）；腾讯云开发者社区（2026-03-04）出现"国内接入 Nano Banana 2，0.065/张比 Pro 还便宜"的接入教程，讨论 Google 的定价策略。
9. **评测媒体**：TechRadar（2026-08-02）评论 Google Earth 下线事件称"显示我们的 AI 误导问题已经多严重"，PCMag、Yahoo Tech 同步报道并附带关于 SynthID 覆盖范围的 Community Note 争议。

## 事件与案例

1. **2026-07-30 至 2026-08-06｜Google Earth 集成上线即下线（Nano Banana 2，Nano Banana 家族）**：Google 将 Nano Banana 图像生成接入 Google Earth 网页版用于"想象地点的过去与未来"，上线一天内用户生成并传播了被改造的现实地点图像（如被淹的美国国会大厦、坍塌的埃菲尔铁塔、基辅街头的俄军坦克、伊朗核设施、美墨边境难民营等误导性场景），Google 于 7-31 回滚该功能并称"正在实现更强的护栏"；Google 在 X 强调所有图含 SynthID 水印、可经 Gemini/Lens 查验，但该推文被 Community Note 指出"水印仅覆盖部分图像，限制了完整核验"。这是 2026 年 4 月以来该家族最重大的合成视觉证据事件（涉事模型为 Nano Banana 2，但被媒体统一以 "Nano Banana" 称呼，且 Google Earth 的文字依据检索同样由 Gemini 完成）。
2. **2026-09｜X 上真人明星 AI 图引流账号（Nano Banana Pro）**：以 "Nano Banana Pro" 标注的账号批量发布真实演员/偶像（如 Emma Myers、Sadie Sink、LE SSERAFIM 成员等）的 AI 生成形象图并导流付费订阅，涉及真人肖像的非授权深度伪造与性化引流风险；是否获授权未确认。
3. **2026-09-24｜AI UGC 广告自动化流水线讨论（Nano Banana Pro）**：X 用户公开演示"Grok 选题 + Nano Banana Pro/Higgsfield 生成 + Postiz 定时分发"的全自动内容产线，单帖宣称 750 万浏览，引发对未标注 AI 广告规模化投放的批评。
4. **金融/政治方向针对 Nano Banana Pro 的具体事实核查或执法案例**：**未发现**（2026-04-01 至 2026-10-01 检索范围内，未见以 gemini-3-pro-image 为点名对象的造假执法或权威事实核查记录）。

## 可用性与价格

- **消费者入口**：Gemini app（网页与移动；默认 Nano Banana 2，Google AI Plus/Pro/Ultra 用户经 "Redo with Pro" 调用 Nano Banana Pro）、Google AI Studio、Flow、NotebookLM、Google Slides、Google Vids、Google Ads、Google Earth（已回滚）；第三方集成包括 Adobe Firefly（含 Photoshop Generative Fill/Prompt to Edit/Boards）、ComfyUI、Wondershare Filmora 等。
- **免费与付费档**：Gemini app 免费用户有有限的 Nano Banana Pro 配额（用尽回落旧版 Nano Banana）；订阅档 Google AI Plus/Pro/Ultra 配额递增（Pro 档美国标价约 $19.99/月；官方页面注明 AI Plus 约 2 倍、AI Pro 约 4 倍、AI Ultra 约 5–20 倍于标准配额，限额随时可能调整）；2026-06-30 起美国部分免费用户可使用基于 Personal Intelligence 的个性化生图（仅限美国，全球扩展未确认）。
- **API 价格（官方）**：Gemini API `gemini-3-pro-image`（GA）按输出 token 计费（图像输出 $120/1,000,000 tokens）：**1K/2K 图 = 1120 tokens ≈ $0.134/张；4K 图 = 2000 tokens ≈ $0.24/张；图像输入 560 tokens ≈ $0.0011/张**；Vertex AI / Gemini Enterprise Agent Platform 提供企业 SLA。Search grounding 每月含 5,000 次免费检索请求（据第三方梳理，未确认）。
- **第三方**：OpenRouter、API 聚合商约 $0.065–$0.09/张；部分聚合商（如经 Google Flow 账号的 useapi）宣称可免 API 计量使用（合规性未确认）。
- **地区限制**：官方称 AI 图像生成在 Gemini app 可用的所有语言与地区提供；中国大陆无官方直连渠道，社区经第三方 API/代理接入（腾讯云开发者社区教程）；个性化生图功能当前仅限美国。

## 来源

1. Nano Banana Pro（Gemini 3 Pro Image）模型页｜Google DeepMind｜2026-10-01 抓取（页面持续更新）｜https://deepmind.google/models/gemini-image/pro/
2. Nano Banana image generation（Gemini API 文档，含四模型定义、参考图配额、aspect ratio/分辨率表、SynthID 声明）｜Google AI for Developers｜文档更新 2026-09-23｜https://ai.google.dev/gemini-api/docs/image-generation
3. Nano Banana 2 and Nano Banana Pro available for everyone（GA 公告）｜Google Cloud Blog｜2026-05-28｜https://cloud.google.com/blog/products/ai-machine-learning/nano-banana-2-and-nano-banana-pro-are-generally-available
4. Google's image generation AI 'Nano Banana 2' and 'Nano Banana Pro' are finally available to the general public（引 @googleaidevs GA 推文）｜GIGAZINE｜2026-05-29｜https://gigazine.net/gsc_news/en/20260529-nano-banana-ga
5. Nano Banana Removed From Google Earth Amid Misinformation Concerns（含 SynthID Community Note 争议）｜PCMag｜2026-07-31｜https://www.pcmag.com/news/nano-banana-image-generation-removed-from-google-earth-misinformation-concerns
6. Google pulling Nano Banana from Google Earth after one day shows how bad our AI misinformation problem has got｜TechRadar｜2026-08-02｜https://www.techradar.com/ai-platforms-assistants/google-pulling-nano-banana-from-google-earth-after-one-day-shows-how-bad-our-ai-misinformation-problem-has-got
7. Google Earth Pulls Nano Banana After Fake Scenes Like a Flooded Capitol Spread Online｜Yahoo Tech｜2026-08-06｜https://tech.yahoo.com/ai/gemini/articles/google-earth-pulls-nano-banana-121508622.html
8. Google let me remove Gemini's watermark because the real one is baked into the pixels（Media Watermark 开关、C2PA 脆弱性、SynthID 检测）｜Android Police｜2026-08-23｜https://androidpolice.com/google-remove-gemini-watermark-real-one-baked-into-pixels
9. Google Quietly Did the One Thing Lawyers Have Been Waiting For（Nano Banana Pro 默认 C2PA + SynthID 溯源）｜CCB Journal｜2025-11-21｜https://ccbjournal.com/blog/google-quietly-did-the-one-thing-lawyers-have-been-waiting-for
10. Pricing of nano banana?（官方计费口径确认）｜Google AI Developers Forum｜2026-01-14｜https://discuss.ai.google.dev/t/pricing-of-nano-banana/115324
11. Nano Banana 2 图像生成与编辑（消费者页：默认模型、"Redo with Pro"、SynthID+可见水印、地区可用性）｜Gemini 官方站点｜2026-09-30 抓取｜https://gemini.google/overview/image-generation/
12. 谷歌连续炸场！新一代 AI 图像生成模型发布（Nano Banana Pro 2025-11-20 发布、2K/4K、14 图输入、订阅配额）｜澎湃新闻｜2025-11-21｜https://thepaper.cn/newsDetail_forward_32013388
13. Nano Banana vs Nano Banana 2 vs Pro: 2026 guide（模型 ID 映射 gemini-3-pro-image，文档 2026-07-06 更新）｜Zeely.ai｜2026-07-23｜https://zeely.ai/blog/nano-banana-vs-nano-banana-2-vs-pro/
14. How Much Is Nano Banana Pro? API, Plan, and Usable-Image Cost（$0.134/$0.24 价卡、gemini-3-pro-image 稳定 ID）｜LaoZhang AI Blog｜2026-07-20｜https://blog.laozhang.ai/en/posts/nano-banana-pro-pricing
15. How to Access Nano Banana Pro Again For Cheap（默认模型更替后的访问绕道、13¢/24¢ 单价）｜YouTube / Andy Christoforou｜2026-03-12｜https://www.youtube.com/watch?v=ZZYUpeRYGoo
16. TikHub X/Twitter 搜索 "Nano Banana Pro"（@GoogleAI 发布帖、@minchoi 时光机、@AIWarper 对比、@angeldot_ AI UGC 流水线、明星形象账号）｜TikHub twitter_web_fetch_search_timeline｜2026-10-01 抓取｜https://x.com/search?q=%22Nano%20Banana%20Pro%22
17. TikHub 小红书搜索 "Nano Banana Pro"（数字生命卡兹克 3298 赞实测、木子不写代码 6 场景实测、耶耶AI日记提示词手册、《谁能看出这是AI》）｜TikHub xiaohongshu_app_v2_search_notes｜2026-10-01 抓取｜https://www.xiaohongshu.com/search_result?keyword=Nano%20Banana%20Pro
18. 国内接入 Nano Banana 2 详细教程（0.065/张比 Pro 便宜）｜腾讯云开发者社区｜2026-03-04｜https://cloud.tencent.com/developer/article/2634077

> 说明：本报告仅使用公开信息；社交数据（TikHub）于 2026-10-01 实时抓取，网页数据经 Octen MCP 实时检索。标注"未确认"处为检索未获权威佐证的条目。

==> anc/research/03-google-nano-banana-2.md <==
# Google Nano Banana 2（Gemini 3.1 Flash Image）调研报告

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

- 调研日期：2026-10-01
- 主题：Google Nano Banana 2（Gemini 3.1 Flash Image），开发者 Google DeepMind
- 论文基线（2026 年 4 月综述）：Nano Banana 2 / Gemini 3.1 Flash Image
- 调研方法：Octen MCP 实时网页检索与正文提取（官方公告、官方文档、媒体报道、评测）+ TikHub 社交数据（X/Twitter、Reddit、小红书）+ `search`/`fetch` 网页工具补充。只覆盖公开信息。

## 最新版本

- **最新正式版本：Nano Banana 2（Gemini 3.1 Flash Image）**，2026 年 2 月 26 日由 Google 发布（Google 官方博客，Product Manager Naina Raisinghani，Google DeepMind），开发者为 **Google DeepMind**。截至 2026-10-01，它仍是 Google 图像模型家族中最新的"主流档"（Flash 档）公开可用版本，与论文基线**同名同版本**——即论文基线版本至今未被官方新版本替代。
- **与论文基线的关系**：直接对应、未改名、未合并。2026 年 4 月以来该主题的"更新"主要体现为：① 产品化与铺开（GA、新入口），② 家族内新增低价档 Nano Banana 2 Lite，③ 输入能力扩展（视频输入预览），而非模型版本号本身更迭。
- **版本家族现状（截至 2026-10-01）**：
  - Nano Banana Pro（Gemini 3 Pro Image）：高保真档，仍保留，仅 Google AI Pro/Ultra 订阅者可在 Gemini app 三点菜单中选用；
  - Nano Banana 2（Gemini 3.1 Flash Image，模型 ID `gemini-3.1-flash-image` / 开发者文档中多标注 `-preview`）：主力档，Gemini app（Fast/Thinking/Pro 三模式默认）、Search AI Mode 与 Google Lens 默认图像模型（141 个国家/地区、8 种语言）、Flow 默认模型、Google Ads；
  - Nano Banana 2 Lite（Gemini 3.1 Flash-Lite Image，`gemini-3.1-flash-lite-image`）：2026 年 6 月 30 日发布、同日 GA，最快最低价档（约 4 秒出图），并接替初代 Nano Banana（`gemini-2.5-flash-image`，Google Cloud 列出的退役日期为 2026-10-02，第三方转述，未确认）。
- **未发布的后继线索（均未官方确认）**：2026-09-05 有第三方在 Gemini 桌面端发现 "Nano Banana 2.5 Flash" 开发中线索；2026-09-09 有人报告 Google 将疑似 Nano Banana 2.5 的模型以代号 **"Spicy Mayo"** 放入 Image Arena 匿名测试（爆料称较 Nano Banana 2 有提升，但世界知识仍落后 GPT-Image 2.5）；2026-09-29 又有报道称 Google Flow 的 web 构建中出现 "Nano Banana 2.1" 字样（此前写 "Nano Banana 2.5 Flash" 后被改）。以上均为泄漏/爆料级信息，**Nano Banana 2.5 / 2.1 截至 2026-10-01 未进入官方模型文档或 API**。

## 与基线版本对比

由于最新正式版本与论文基线是同一模型，下表对比的是"2026 年 4 月时点"与"2026-10-01 时点"之间该主题的实际变化：

| 维度 | 论文基线时点（2026-04） | 截至 2026-10-01 |
|---|---|---|
| 版本/模型 ID | Nano Banana 2 = Gemini 3.1 Flash Image（`gemini-3.1-flash-image-preview`） | 不变；仍为最新正式版本 |
| 能力 | 世界知识 + Web 搜索接地、精准文字渲染与图内翻译、信息图/图解、5 角色 + 14 物体一致性、强化指令遵循 | 不变；2026-05-28 起新增**视频文件作为输入提示**（预览，可从视频理解主体/动作生成缩略图、信息图等）；支持 prompt weighting（如 `(word:1.2)`，第三方实测） |
| 输出规格 | 512px–4K（0.5K/1K/2K/4K 档）、多宽高比 | 不变；第三方评测补充：新增 1:4、4:1、1:8、8:1 超宽/超长比例并改善比例遵循；不支持透明背景输出（对比 GPT Image 2.5） |
| 编辑 | 局部编辑、多图融合、快速迭代 | 不变；2026-09 起进入更多编辑工具：Adobe Lightroom "Prompt to Edit"（early access，基于 Nano Banana 2）、Google Pics（Workspace 内精准局部编辑、多对象同时局部修改、图内文字翻译编辑、多人实时协作，2026-09-14） |
| 速度与成本 | Flash 速度（明显快于 Nano Banana Pro） | 不变；家族新增 Nano Banana 2 Lite（约 4 秒/张，1K 约 $0.034，约为 Nano Banana 2 的一半），面向高吞吐管线；Gemini Enterprise Agent Platform 为 Lite 提供 provisioned throughput |
| 可用性形态 | Gemini app、Search AI Mode/Lens、AI Studio、Gemini API、Vertex AI（预览）、Flow、Google Ads | 2026-05-28 起 Nano Banana 2 与 Nano Banana Pro 在 **Gemini Enterprise Agent Platform 正式 GA**（企业 SLA）；2026-07-30 曾进入 Google Earth（次日回滚，见"事件与案例"）；另经 Adobe Firefly（2026-02-27 起）、NotebookLM、Google Photos、Stitch 等渠道分发 |

补充：第三方 W&B 实测（2026-09-05，LLM-as-a-Judge，20 个 Open Image 样本）显示 Nano Banana 2 在画质与指令遵循上**略胜 Nano Banana Pro**，颠覆"Flash 一定更差"的预期；官方定位仍为"最高事实准确性任务推荐 Nano Banana Pro"。

## 风险相关能力

- **真实感（photorealism）**：官方称"缩小速度与视觉保真度差距"，输出高保真照片级图像（鲜活光照、丰富纹理、锐利细节）；评测与社区普遍认可其照片级逼真度已接近 Pro 档。逼真度直接放大"以假乱真"的合成视觉证据风险。
- **文字与排版渲染**：可生成准确、可读的图内文字（营销样机、贺卡、海报），并支持**图内文字翻译与本地化**（保留原样式改写文字）。这使伪造票据、通知、截图、证书、宣传材料等"带文字证据"的门槛进一步降低；官方亦承认小字号、细小文字仍有拼写/清晰度问题。
- **人物与物体一致性**：单次工作流最多保持 **5 个角色**的外形一致与 **14 个物体**的保真度（Picsart 引官方文档：14 张物体参考图 + 4 张角色参考图），支持多图参考融合。该能力使"同一个人/同一辆车/同一份文件出现在多张图中"的连贯伪造成为可能，是身份与叙事一致性伪造的关键放大器。
- **编辑与迭代**：自然语言局部编辑、定向变换、多图融合、风格迁移、快速往返迭代（Flash 速度）；2026-05 起支持视频输入理解。对既有真实照片的"插入/删除/改背景/改细节"是篡改真实证据（而非凭空生成）的直接工具。
- **速度与成本**：主流档单价约 $0.045（0.5K）/ $0.067（1K）/ $0.101（2K）/ $0.151（4K）每张（Google 官方 API 定价页）；Nano Banana 2 Lite 约 $0.034/1K、4 秒出图、面向高并发管线。低成本 + 高速 + 批量/流水线支持（企业 provisioned throughput、第三方称"每小时约 900 张"，未确认）显著降低批量制造合成证据的边际成本。
- **推理与搜索接地（grounding）**：拉取 Gemini 世界知识库 + **Google 搜索实时信息与图像**来渲染特定主体、生成信息图/图解/数据可视化。双刃剑：一方面减少"凭空捏造"，另一方面让伪造图**附带看似可信的真实数据与细节**（例如伪造的历史场景、含真实数据的假信息图），并曾与 Google Earth 卫星底图结合制造"可信界面下的假图"（见事件）。
- **批量生成与分发面**：Gemini app 免费/付费日常使用、Search AI Mode/Lens（141 国）、Google Ads 广告创意建议、Flow、Google Pics（Workspace）、Adobe Firefly、Lightroom 等十余个入口；API/Vertex/企业平台支持批量化。分发面越广，合成图像进入新闻、营销、商业与公共讨论语境的路径越多。

## 溯源与安全

Nano Banana 2 生成内容默认携带 **SynthID** 不可见数字水印（像素级嵌入，可抗裁剪、压缩、缩放、格式转换等常规变换，极端编辑下会衰减），Gemini app 侧还带可见的 AI 生成标识；Google 官方博客称自 2025 年 11 月上线以来 Gemini app 的 SynthID 验证功能已被使用超过 2000 万次，用户可把图片上传 Gemini app 或用 Search Lens 查询是否含 SynthID。发布时 Google 表示将 SynthID 与 **C2PA Content Credentials** 结合，提供"AI 是否被使用、如何被使用"的更完整语境；但 2 月报道称 C2PA 认证"将在近期可用"，其全面落地状态截至 2026-10-01 **未确认**（Picsart 2026-09 评测称"Google 未公布 Nano Banana 2 的透明输出选项"，与 C2PA 无关但反映规格披露不完整）。安全与政策层面：官方有内容策略与提示词/图像两级过滤（涉及未成年人性化、名人深度伪造、NSFW 等受限），但存在争议与缺口——① Google Earth 事件中，Google 称"每张图都带 SynthID"的说法被 X 上的 **Community Note** 反驳，称水印"只覆盖部分 Nano Banana 图像"，限制了完整核验（未确认细节）；② YouTube/GitHub 上已有公开的 **SynthID 水印移除工作流**（ComfyUI + RunDiffusion 模板，2026-03）传播；③ Reddit 用户 2026-09 讨论名人图像生成的护栏疑似放松（未确认）；④ 第三方教程站流传绕过限制、规避配额的"替代方案"。平台标注方面，Google 自家产品（Gemini、Earth 等）带 AI 标识，但导出图像在第三方平台上的标注依赖各平台对 SynthID/C2PA 的支持程度。

## 全渠道社区讨论

1. **X/Twitter（官方发布，2026-02-26）**：@Google 发布 Nano Banana 2 官方推文（约 412 万浏览、574 回复），强调"Pro 级质量、Flash 速度"，当日铺开 Gemini/Search 与开发者工具，引爆创作者转发与二创热潮。
2. **X/Twitter（创作者工作流，2026-03 至 08）**：大 V @EHuanglu（el.cine）演示"上传房间照片→按实际尺寸出 4K 室内渲染→一键换家具并标注价格"（单帖 200 万+浏览），@Strength04_X 等持续分享 "Nano Banana 2 × Gemini Omni Flash" 图生视频工作流，讨论集中在室内设计、电商、短视频等降本增效场景。
3. **X/Twitter（争议与社区注记，2026-07-31）**：Google Earth 回滚声明推文下出现 **Community Note**，反驳"每张 Nano Banana 图都带 SynthID 水印"的说法，称水印仅覆盖部分图像；Yale 人道主义研究实验室、TerraWatch Space 等专家在 X 警告"卫星影像伪造闸门打开"，讨论高度关注可信界面被假图借用的问题。
4. **Reddit r/GeminiAI（2026-09-24/29/30）**：多个热帖抱怨 Nano Banana 2（含 Pro）出现**输出质量与分辨率下降**（约 500KB JFIF 代替高清文件、"download full size"按钮消失、markup 功能被 Erase/Resize 取代、提示词遵循变差），用户猜测存在未公告的模型降级/量化，并威胁退订——反映付费用户对"静默降级"的高度敏感（是否真降级未确认）。
5. **Reddit r/nanobananaSFW（2026-09-16）**：帖子《[Nano Banana 2] Not a complaint but did they relax the guardrails for celebrity gens?》（60 赞、21 评论）讨论名人图像生成护栏疑似放松，社区整体持"能出名人图但不抱怨"的态度，安全社区应关注。
6. **小红书（TikHub 检索，2026 年 4–5 月为主）**：《同一个模型图 GPT 和 BANANA 差别太明显了》（GPT Image 2.0 vs Nano Banana 同提示词对比，约 1080 赞、403 评论）、《AI 饰品模特｜Nano banana》（约 924 赞）、《用 Nano banana 2 制作的模特图》（AI 电商模特、人物-场景融合测试）、《Nano Banana 上手真的很容易》（Google AI Studio 跟练教程）等，讨论集中于电商模特图、穿搭拆解、提示词分享与"免梯入口"攻略。
7. **评测媒体（2026-09）**：CNET《Best AI Image Generators of 2026》（2026-09-14）将 Nano Banana 系列为最佳整体；Picsart《GPT Image 2.5 vs Nano Banana 2》（2026-09-14）指出两者分野在于"信息来源"——Nano Banana 2 会联网取材、支持 1:4/8:1 比例与视频/PDF 输入，但无透明输出；W&B 教程（2026-09-05）实测 Nano Banana 2 画质略胜 Pro。
8. **YouTube（2026-03-04）**：创作者视频《Bypass Synth ID and Censorship for your Nano Banana Images》演示用 ComfyUI 工作流去除 SynthID 水印、并称 Nano Banana 2 的审查比 Pro 更宽松，用于社交媒体（含擦边 AI 内容）生产——水印规避生态公开化。

## 事件与案例

1. **Google Earth 事件（2026-07-30 上线 → 2026-07-31 回滚，最重要事件）**：Google 将 Nano Banana 2 集成进 Google Earth 网页版"create image"，可基于真实卫星/航拍/3D 底图生成"历史复原、房地产规划"等图像。上线当天即有人（如 Digital Digging 的 Henk Van Ess）一键生成"美墨边境难民""伊朗核电站""阿姆斯特丹致命车祸"等误导性场景；ZDNET 测试还发现该功能不真正调用 Earth 数据库（更像截图+提示词），历史复原并不准确。Yale 人道主义研究实验室与 TerraWatch Space 警告这将使"可信界面截图+伪造内容"成为新型卫星影像造假通道。Google 于 7 月 31 日声明"重视错误信息"并**回滚该功能**（称生成图未进入他人可见的主界面、且带 AI 水印），但该声明的"每图都有 SynthID"说法被 Community Note 质疑（PCMag、TechRadar、ZDNET、Mashable、Forbes、Engadget 均报道）。
2. **疑似静默降级争议（2026-09 下旬，未确认）**：Reddit r/GeminiAI 多帖报告 Nano Banana 2/Pro 输出分辨率与质量下降、功能被替换，怀疑 Google 未公告调整（如量化/压缩/路由到更小模型）；Google 未有公开回应，事实未确认。
3. **SynthID 水印移除工作流传播（2026-03 起）**：YouTube 教程与 GitHub 仓库公开演示去除 Nano Banana 输出的 SynthID 水印（ComfyUI 工作流 + RunDiffusion 模板），并在 AI OFM（OnlyFans 营销）等场景推广，直接削弱溯源机制有效性。
4. **未发布版本线索外泄（2026-09）**："Spicy Mayo" 疑似 Nano Banana 2.5 现身 Image Arena（2026-09-09，@0x0SojalSec、LuminaBench 报告）、Google Flow 构建中出现 "Nano Banana 2.1" 字样（2026-09-29）；属产品动态而非滥用事件，尚无官方说明。
5. **围绕身份证件伪造的历史背景（2025-12，基线之前，供参照）**：Nano Banana Pro 被演示生成逼真的印度 PAN/Aadhaar 假证件引发诈骗预警（Croma Unboxed，2025-12-01）；Nano Banana 2 继承并强化了相关文字/版式能力，此类风险延续存在。另注：2026 年 4 月以来未检索到以 Nano Banana 2 为工具的、被事实核查机构确认的具体金融/政治深度伪造个案（截至 2026-10-01 **未发现**经核实的新增大案），但上述 Google Earth 事件与水印移除生态已构成明确的公共讨论与治理节点。

## 可用性与价格

- **消费者入口**：Gemini app（免费用户可用但有每日次数与分辨率限制，第三方称免费档约每日 20 张 1K，未确认；Nano Banana 2 为 Fast/Thinking/Pro 三模式默认；Nano Banana Pro 仅 Google AI Pro（约 $19.99/月）与 Ultra 订阅者可选）；Google Search 的 AI Mode 与 Google Lens（141 个国家/地区、8 种语言，移动端与桌面端）；Google Flow（默认图像模型，零积分生成）；NotebookLM、Google Photos、Stitch；Google Ads 广告创意建议；Google Pics（2026-09-14 起，面向 Google AI Pro/Ultra 与 Workspace Business/Enterprise 订阅者，覆盖 Slides/Docs，Drive 陆续推出）。
- **开发者/API**：Google AI Studio、Gemini API（发布时为 preview，模型 ID `gemini-3.1-flash-image`/`-preview`）、Gemini CLI、Google Antigravity、Vertex AI（Gemini API）、Gemini Enterprise Agent Platform（2026-05-28 起 GA，带企业 SLA；Nano Banana 2 Lite 另有 provisioned throughput）。
- **API 定价（Google 官方定价页，2026-10-01 抓取）**：图像输出按 $60/1M tokens 计——0.5K（512px）747 tokens ≈ **$0.045/张**；1K（1024×1024）1120 tokens ≈ **$0.067/张**；2K（2048×2048）1680 tokens ≈ **$0.101/张**；4K（4096×4096）2520 tokens ≈ **$0.151/张**。Nano Banana 2 Lite 约 **$0.034/1K 图**（约为 Nano Banana 2 的一半；Batch 档第三方称低至约 $0.0168/张）。Nano Banana Pro 输出定价明显更高（约为 Nano Banana 2 的 2 倍以上，第三方口径）。
- **地区限制**：Search/Lens 入口覆盖 141 个国家/地区 8 种语言；Gemini app 与 API 依 Google 服务可用地区而定；Google Earth 集成仅网页版且已回滚；部分第三方聚合站（GlobalGPT 等）宣传"绕过地区/配额"，属非官方灰色渠道，不建议采信。初代 Nano Banana（`gemini-2.5-flash-image`）据 Google Cloud 列表将于 2026-10-02 退役（第三方转述，未确认）。

## 来源

1. 《Nano Banana 2: Google's latest AI image generation model》（Naina Raisinghani，Google DeepMind），Google 官方博客，2026-02-26，https://blog.google/innovation-and-ai/technology/ai/nano-banana-2/（Octen 检索获取）
2. 《Gemini 3.1 Flash Image – Nano Banana 2》产品页，Google DeepMind，页面未标注日期（2026-09-30 抓取），https://deepmind.google/models/gemini-image/flash/ （Octen 检索获取）
3. 《Nano Banana 2 and Nano Banana Pro are generally available》（Stanley Tack），Google Cloud Blog，2026-05-28，https://cloud.google.com/blog/products/ai-machine-learning/nano-banana-2-and-nano-banana-pro-are-generally-available （Octen 检索获取）
4. 《Start building with Nano Banana 2 Lite and Gemini Omni Flash》（Alisa Fortin, Anish Nangia），Google 官方博客，2026-06-30，https://blog.google/innovation-and-ai/models-and-research/gemini-models/gemini-omni-flash-nano-banana-2-lite/ （Octen 检索获取）
5. 《Reimagine the world with Nano Banana in Google Earth》（含 7/31 回滚更新声明，Bryan Horowitz），Google 官方博客，2026-07-30（更新 2026-07-31），https://blog.google/products-and-platforms/products/earth/nano-banana-google-earth-image-generation/ （Octen 检索获取）
6. 《Nano Banana Removed From Google Earth Amid Misinformation Concerns》（Jibin Joseph），PCMag，2026-07-31，https://www.pcmag.com/news/nano-banana-image-generation-removed-from-google-earth-misinformation-concerns （Octen 检索获取）
7. 《Google pulling Nano Banana from Google Earth after one day shows how bad our AI misinformation problem has got》（David Nield），TechRadar，2026-08-02，https://www.techradar.com/ai-platforms-assistants/google-pulling-nano-banana-from-google-earth-after-one-day-shows-how-bad-our-ai-misinformation-problem-has-got （Octen 检索获取）
8. 《Google Earth added Nano Banana, and I immediately reimagined Philly with zombies and evil clowns》（David Gewirtz，含 Google 回应），ZDNET，2026-07-30（更新 07-31），https://zdnet.com/article/google-earth-added-nano-banana-and-i-immediately-reimagined-philly-with-zombies-and-evil-clowns （Octen 检索获取）
9. 《Nano Banana 2 vs. Pro tutorial: Evaluation and real-world use cases》，Weights & Biases，2026-09-05，https://wandb.ai/ai-team-articles/gemini-3.1-pro/reports/Nano-Banana-2-vs-Pro-tutorial-Evaluation-and-real-world-use-cases--VmlldzoxNjA5NDczMg （Octen 检索获取）
10. 《GPT Image 2.5 vs Nano Banana 2: which one to use when》（Julia Tovmasyan），Picsart Blog，2026-09-14，https://picsart.com/blog/gpt-image-2-5-vs-nano-banana-2-comparison/ （Octen 检索获取）
11. 《Best AI Image Generators of 2026》（Katelyn Chedraoui），CNET，2026-09-14，https://www.cnet.com/tech/services-and-software/best-ai-image-generators/ （Octen 检索获取）
12. 《Nano Banana 2.5 Is Google's Image Model — the "Spicy Mayo" Arena Test》（Sofia Marenco），kie.ai Blog，2026-09-10，https://kie.ai/blog/what-is-nano-banana-2-5 （Octen 检索获取）
13. 《Nano Banana 2.1: Release Date, Features & Latest Updates》（Carina），PicLumen Blog，2026-09-29，https://www.piclumen.com/blog/nano-banana-2-1/ （Octen 检索获取）
14. 《Gemini Developer API pricing》官方定价页，Google AI for Developers，2026-10-01 抓取，https://ai.google.dev/gemini-api/docs/pricing （Octen extract 获取）
15. Reddit r/GeminiAI 讨论帖《Nano Banana 2 on the Pro version is generating low-quality images》（2026-09-24）、《Has anyone noticed a massive drop in image generation quality on Nano Banana (Pro / 2)…》（2026-09-29）、《Did Google just downgraded Nano Banana?》（2026-09-30）及 r/nanobananaSFW《did they relax the guardrails for celebrity gens?》（2026-09-16），https://www.reddit.com/r/GeminiAI/comments/1wuargs/ 等（TikHub Reddit 检索获取）
16. 小红书笔记《同一个模型图 GPT 和 BANANA 差别太明显了》（2026-04）、《AI 饰品模特｜Nano banana》、《用 Nano banana 2 制作的模特图》等（TikHub 小红书搜索 "Nano Banana" 获取）
17. X/Twitter：@Google 发布推文（2026-02-26，https://x.com/Google/status/2027051657163391104 ）、@GoogleAIStudio Nano Banana 2 Lite 推文（2026-06-30）、@EHuanglu 等创作者演示（TikHub Twitter 检索获取）
18. 《Bypass Synth ID and Censorship for your Nano Banana Images for Instagram and Tiktok》（AiorBust），YouTube，2026-03-04，https://www.youtube.com/watch?v=2FAPxE1LBVg （Octen 检索获取）
19. 《Google launches Nano Banana 2》（Vlad），GSMArena，2026-02-26，https://m.gsmarena.com/google_launches_nano_banana_2-amp-71742.php （Octen 检索获取）
20. 《Google launches Nano Banana 2 Lite for fast, low-cost AI image generation》（Skye Jacobs），TechSpot，2026-07-01，https://techspot.com/news/112957-google-launches-nano-banana-2-lite-fast-low.html （Octen 检索获取）

> 说明：来源 1–12、14、18–20 经 Octen MCP（`search`/`extract`）实时获取；来源 13 经 Octen 检索获取；来源 15–17 经 TikHub MCP（tikhub-reddit / tikhub-xiaohongshu / tikhub-twitter）获取。所有日期与数字均取自上述公开来源；标注"未确认"处为单一来源或未经官方证实的信息。

==> anc/research/04-google-nano-banana-2-lite.md <==
# Google Nano Banana 2 Lite（Gemini 3.1 Flash-Lite Image）调研报告

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

- 调研日期：2026-10-01
- 调研范围：截至 2026-10-01 的最新版本信息，以及 Octen 网页检索 + TikHub 社交数据（X/Twitter、Reddit、知乎）中各渠道对该版本的公开讨论
- 论文基线（2026 年 4 月综述《Seeing Is No Longer Believing》）：Nano Banana 2 Lite / Gemini 3.1 Flash-Lite Image

## 最新版本

- **最新版本名称**：Nano Banana 2 Lite，API/正式模型名 **Gemini 3.1 Flash-Lite Image**（模型 ID `gemini-3.1-flash-lite-image`）。
- **发布时间**：**2026 年 6 月 30 日**（Google 官方博客与 Google Cloud 博客同日宣布 GA；Google Cloud 博客明确称 "general availability of Nano Banana 2 Lite"）。
- **开发者**：Google DeepMind（官方博客署名产品经理 Alisa Fortin、Anish Nangia，均为 Google DeepMind）。
- **与论文基线版本的关系**：**同一模型、直接对应，无改名或产品线合并**。论文（2026 年 4 月）引用的基线即 Nano Banana 2 Lite / Gemini 3.1 Flash-Lite Image，其后于 2026-06-30 正式 GA 并大规模铺开消费端与开发者端；Google 同时把它定位为初代 Nano Banana（Gemini 2.5 Flash Image，官方现称 "legacy model"）的**官方替代升级**（"recommended replacement"），并有第三方报道称 Gemini API 退役计划将初代 `gemini-2.5-flash-image` 的关停日期列为 2026 年 10 月 2 日（据 kie.ai / openart.ai 汇总，**未确认**）。
- **Nano Banana 家族当前定位**（Google 官方口径）：Nano Banana 2 Lite（速度档，Gemini 3.1 Flash-Lite Image）｜Nano Banana 2（通用主力，Gemini 3.1 Flash Image）｜Nano Banana Pro（专业档，Gemini 3 Pro Image）｜Nano Banana（初代，Gemini 2.5 Flash Image，legacy）。
- **继任者传闻（截至 2026-10-01 均未发布）**：2026-09-09 有测试者报告 Image Arena 出现代号 "spicy mayo" 的新 Google 模型，被猜测为 Nano Banana 2.5；2026-09-24 Google Flow 构建中出现 "Nano Banana 2.5 Flash" 字样，2026-09-27 该字样被改为 "Nano Banana 2.1"（TestingCatalog 报道）。Google 未官方宣布任何新版本，**没有任何 "Nano Banana 2.1/2.5 Lite" 变体被发现或确认**。因此截至 2026-10-01，**最新版本仍是 Nano Banana 2 Lite（Gemini 3.1 Flash-Lite Image）**。

## 与基线版本对比

由于论文基线即 Nano Banana 2 Lite 本身，"更新"主要体现在发布状态与生态铺开（2026-06-30 GA、消费端全面落地、第三方平台接入），以及与家族内其他版本的规格差异。下表为家族对比（用于更新综述中的能力矩阵）：

| 维度 | Nano Banana 2 Lite（本主题） | Nano Banana 2 | Nano Banana Pro | 初代 Nano Banana（legacy） |
|---|---|---|---|---|
| 模型 ID | gemini-3.1-flash-lite-image | gemini-3.1-flash-image | gemini-3-pro-image | gemini-2.5-flash-image |
| 定位 | 最快、最省成本，高吞吐草稿与实时工作流 | 通用主力，质量/成本平衡 | 复杂专业任务，最强控制与推理 | 旧款，官方建议升级至 2 Lite |
| 输出分辨率 | 1K（1024）为默认上限；Gemini Developer API 另支持 512 | 512px–4K | 1K/2K/4K | 固定 1K |
| 宽高比 | 多种（聚合站列 14 种） | 多种 | 多种 | 有限 |
| 文生图延迟 | 约 4 秒（官方）；合作方称约 2.7× 快于 Gemini 3.1 Flash Image | 官方比较图中明显更慢（Reddit 用户称约 30 秒，**未确认**） | 10–20 秒@1K（第三方评测） | 分钟级（社区称） |
| 价格 | $0.034 / 张 1K 图（标准约 $0.0336，Batch 批量约 $0.0168/张） | 更高 | 约 $0.134/张（第三方评测，**未确认**） | 被 2 Lite 取代 |
| 编辑能力 | 文生图、图像编辑、多图合成同 API；但官方提示 Lite 不针对多参考图、跨多轮连续编辑优化 | 编辑/一致性更强，可保持 5 个角色、14 个物体 | 最强控制、精确排版 | 基础编辑 |
| 推理/检索接地 | 保留一定 real-world knowledge；Image Search Grounding 是否开放**未确认**（Nano Banana 2 明确具备 Image Search + Thinking） | 世界知识 + Web 搜索实时信息 | 深度推理、精确 | 弱 |
| 溯源 | SynthID 隐形水印（官方明确） | SynthID + C2PA Content Credentials | SynthID | SynthID |
| 基准 | 官方称 Image Editing / Image Generation Elo 领先同价位；Text-to-Image Arena Elo 1251（VentureBeat 引官方基准） | 更高 | 最高 | 最低 |

**相对论文基线（2026 年 4 月）后的变化要点**：

- 2026-06-30 GA，并同步登陆 Google AI Studio、Gemini API、Gemini Enterprise Agent Platform（GEAP，提供 provisioned throughput 高并发保障）。
- 消费端全面铺开：Gemini app（Flash-Lite 模式）、Search 的 AI Mode、NotebookLM、Google Photos、Stitch、Google Flow、Google Ads。
- 与 Gemini Omni Flash（视频生成/对话式编辑，$0.10/秒）通过 Interactions API 组成"秒级生图→图生视频"流水线，可连续叠 3 次编辑——把静态合成图的生产链延伸到视频。
- 第三方生态接入（2026 年 7 月起）：Leonardo.Ai、ComfyUI 工作流、Netlify AI Gateway、Adobe Firefly、Felo、Magnific、OpenRouter、Krater 等。
- 输出规格未变（1K 上限），速度/成本指标与论文描述一致，未见质量升级版本发布。

## 风险相关能力

按综述风险框架逐项评估（对"合成视觉证据"风险而言）：

1. **真实感**：官方称"Nano Banana 质量、Flash-Lite 速度"，人像肤质、光影、材质在 1K 尺度已接近 Nano Banana 2（Reddit 盲测、知乎实测"远看 OK"）。1K 上限削弱放大取证价值，但对社交媒体传播尺寸完全够用；Ars Technica 警告其低成本高产出会放大 "AI slop"。
2. **文字与排版渲染**：图内文字"可读"（官方）、多语言生成与翻译；知乎实测书法文字"出乎意料的好"。但官方承认小字号、拼写、精细排版易出错，**信息图/数据可视化可能生成错误数据**——对伪造通知、图表、收据类证据是现实风险点，但精细文档排版弱于 Qwen Image 2.0 Pro 一档。
3. **人物与物体一致性**：官方与合作方（Locket、Manus、Weekend）均强调"exceptional character consistency"，跨图保持同一人物形象；官方 Limitations 同时承认一致性并非 100% 可靠。一致性意味着"同一个人的一组照片"可批量伪造。
4. **编辑与迭代**：文生图、图像编辑、多图合并在单一 API 内完成；约 4 秒/张使"改一个词→再出一张"的成本趋近于零。但 Google 指南明确 Lite **不针对多参考图输入、跨多轮顺序编辑优化**（复杂多轮编辑、遮罩编辑、大幅光照变化、多图融合易出瑕疵），需要"洗图"或上探 Nano Banana 2/Pro。
5. **速度与成本**：4 秒出图、$0.034/张（Batch 约 $0.0168/张）——被官方与媒体一致定位为"高吞吐工作流"模型，等于把大规模合成视觉内容的经济门槛降到极低，是本主题最核心的风险放大器。
6. **推理与搜索接地**：DeepMind 页面称可"lean on real-world knowledge"；但与 Nano Banana 2 的 Web 搜索实时信息/Thinking 相比，Lite 的 Image Search Grounding 是否启用**未确认**。官方同时警告知识"并非绝对可靠"，信息图/图表可能事实错误——即"接地的外观"（看似有据）与"接地的事实"之间存在落差。
7. **批量生成**：官方营销语即 "Generate thousands of images at a fraction of the cost"；GEAP 提供 provisioned throughput 保障高并发；Firebase AI Logic、ComfyUI、OpenRouter 等多入口使其极易嵌入自动化管线（Manus、Locket 等已在生产中使用）——批量合成、A/B 式海量变体生成是产品设计目标本身。

## 溯源与安全

- **SynthID**：官方明确 Nano Banana 2 Lite 生成的图像全部带 **SynthID 隐形数字水印**，可经 Gemini app、Gemini in Chrome、Search（Lens）验证是否 AI 生成；Google 正在扩展全网验证工具（"identifying AI-generated media online"）。
- **可见水印**：Gemini 消费端（app）FAQ 称图像同时带隐形 SynthID **与可见水印**，以区别于人类原创；API/开发者通道的可见水印情况**未确认**。
- **C2PA / Content Credentials**：Nano Banana 2 明确与 C2PA Content Credentials 互操作（2026-02 发布时 Google 强调）；**Nano Banana 2 Lite 的官方公告与产品页只提 SynthID，C2PA 支持未确认**（综述更新时应保留此不确定性）。
- **安全机制**：官方称使用大规模内容过滤与数据标注降低有害输出，开展含儿童安全、代表性在内的红队测试与内容安全评测；适用 Google 生成式 AI 使用政策与滥用拒答机制。
- **验证有效性争议**：2026 年 7 月 Google Earth（Nano Banana 2）事件中，Google 称"每张图都有 SynthID"，但其 X 帖被 Community Note 指出**水印仅覆盖部分图像**，削弱了完全验证能力（PCMag 报道）；截图、压缩、再编辑也会破坏可验证性。
- **平台标注**：生成内容进入 Google 消费端产品（AI Mode、Photos、Flow 等）时依托 SynthID + Google 的验证入口；第三方平台（Leonardo.Ai、ComfyUI 等）的标注实践各异，**未系统确认**。

## 全渠道社区讨论

1. **X/Twitter（官方发布）**：@Google 与 @GoogleAIStudio 2026-06-30 同步官宣 Nano Banana 2 Lite（Google 帖 36 万+浏览、216 转推；GoogleAIStudio 帖 2783 赞），讨论聚焦"4 秒出图、$0.034/1K 图"的成本效率与开发者即插即用。
2. **X/Twitter（开发者/工具生态）**：@ComfyUI（7/1）、Leonardo.Ai（7/1–7/2）、Magnific（7/2 变体+分镜工作流）、@chongdashu（7/23 用 NB2 Lite 做 Unity 游戏静态 sprite）等把 Lite 定位为"高迭代量管线"组件，普遍称赞速度、文本可读性与首图质量。
3. **Reddit**：r/GoogleGemini 2026-07-05 盲测帖（四图猜哪两张是 Lite）与 r/GeminiAI 7/2 "amazing"（"5 秒 vs Nano Banana 2 的 30 秒，便宜得多"）、r/Bard 8/24 称细节遵循出色；同时有批评声：r/GeminiAI 9/28 "Nano banana getting worse" 抱怨 Flow 上质量骤降（"像 Lite 甚至更差"），r/Bard 7/7 质疑"Pro 免费时为何在 Flow 里用 Lite"。
4. **知乎（中文）**：新智元《谷歌深夜双发！最便宜 Nano Banana 来了》（2026-07-01）强调"4 秒出图、约 0.24 元/张"、Lite→Omni Flash 图生视频流水线与 SynthID 水印；Prompt Kit（角落君/谭世隆）评测《Nano Banana 2 Lite 评测：超级快——快到我来不及嫌弃》（2026-07-01）实测 4–5 秒/张、批量约 $0.0168/张，结论"审美一般但速度现象级"，文字渲染意外好，建议"Lite 筛方向→GPT 精修→Pro 洗图"三段工作流。
5. **评测媒体（英文）**：Ars Technica（6/30）肯定速度与价格，但警告"rapid-fire nature 意味着网上会有更多 AI slop"，并指出小文字、小人脸、信息图数据是短板；TechCrunch（6/30）强调 $0.034/1K 使"大规模起草打磨"极廉价；VentureBeat（6/30）视其为企业高吞吐"隐形基础设施"，并指出 1K-only 是与 NB2/Pro 的透明取舍。

## 事件与案例

- **2026-07-31（Google Earth 回滚，家族事件，涉 Nano Banana 2）**：用户在 Google Earth 中用 Nano Banana（2）生成误导性"卫星影像式"图像后，Google 宣布回滚该功能"while we work on implementing stronger guardrails"（PCMag）。TerraWatch Space 创始人指出 Google Earth 是记者、调查者与公众的常用底图，合成图截屏可能被当作可信证据传播；Google 回应称所有图像带 SynthID，但该回应被 Community Note 指出水印仅覆盖部分图像。这是 2026 年 4 月以来该模型家族最直接的"可信界面被伪造内容污染"案例（具体涉事模型为 Nano Banana 2 而非 2 Lite）。
- **未发现**：截至 2026-10-01，未检索到明确归属于 Nano Banana 2 Lite 的金融诈骗、政治造假、身份伪造或事实核查案例；社区与媒体讨论中的风险主要是"AI slop 泛滥"与"低成本批量合成"的预期性担忧（Ars Technica、Winbuzzer），以及 Reddit 用户对 Flow 端质量波动的抱怨（9/28，未经证实）。
- 说明：2026 年 9 月关于 Nano Banana 2.5/"spicy mayo"/Nano Banana 2.1 的传闻属于版本泄露讨论，不构成安全事件。

## 可用性与价格

- **消费者入口**：Gemini app（Flash-Lite 模式）、Google 搜索 AI Mode、NotebookLM、Google Photos、Stitch、Google Flow、Google Ads；Gemini app 免费层含生成额度，Google AI Pro/Plus/Ultra 订阅者可用 "Redo with Pro" 走 Nano Banana Pro。图像生成"在 Gemini app 可用的所有语言与国家/地区"开放（Google FAQ），具体地区差异以官方文档为准。
- **开发者入口**：Google AI Studio（免费 playground + 额度）、Gemini API（`gemini-3.1-flash-lite-image`）、Gemini Enterprise Agent Platform（含 provisioned throughput）、Google Cloud（Vertex AI，GA）、Firebase AI Logic（Preview）。
- **第三方**：OpenRouter、Krater、Netlify AI Gateway、Leonardo.Ai、ComfyUI、Adobe Firefly、Felo（免费试用）、Magnific、Artlist 等。
- **价格**：官方口径 **$0.034 / 张 1K 图**；知乎评测列标准价约 $0.0336/张、Batch 批量约 $0.0168/张（约合人民币两毛上下）；聚合平台按 token 计价为输入 $0.25/1M、输出 $1.50/1M（Krater / OpenRouter 标价，**未确认**与 Google 官方价目一致）。
- **地区限制**：遵循 Gemini app / Gemini API 的地区可用性；中国大陆等未获 Gemini 服务地区无法直接使用（**未确认**第三方聚合渠道的合规性）。

## 来源

1. Start building with Nano Banana 2 Lite and Gemini Omni Flash — Google Blog（The Keyword），2026-06-30，https://blog.google/innovation-and-ai/models-and-research/gemini-models/gemini-omni-flash-nano-banana-2-lite/
2. Nano Banana 2 Lite and Gemini Omni Flash available — Google Cloud Blog，2026-06-30，https://cloud.google.com/blog/products/ai-machine-learning/nano-banana-2-lite-and-gemini-omni-flash-available
3. Gemini 3.1 Flash-Lite Image – Nano Banana 2 Lite（产品页，含 Limitations/Safety/对比）— Google DeepMind，页面无日期（2026-10-01 抓取），https://deepmind.google/models/gemini-image/flash-lite/
4. Google's new Nano Banana 2 Lite image model is its fastest and cheapest yet — Ars Technica，2026-06-30，https://arstechnica.com/ai/2026/06/googles-new-nano-banana-2-lite-image-model-is-its-fastest-and-cheapest-yet
5. Google introduces a faster, cheaper image generator with Nano Banana 2 Lite — TechCrunch，2026-06-30，https://techcrunch.com/2026/06/30/google-introduces-a-faster-cheaper-image-generator-with-nano-banana-2-lite/
6. Google unveils Nano Banana 2 Lite aka Gemini 3.1 Flash-Lite for low cost, 4-second fast enterprise image generations — VentureBeat，2026-06-30，https://venturebeat.com/technology/google-unveils-nano-banana-2-lite-aka-gemini-3-1-flash-lite-for-low-cost-4-second-fast-enterprise-image-generations
7. Nano Banana Removed From Google Earth Amid Misinformation Concerns — PCMag，2026-07-31，https://www.pcmag.com/news/nano-banana-image-generation-removed-from-google-earth-misinformation-concerns
8. Generate & edit images using Gemini (aka "Nano Banana")（模型 ID、分辨率档位、参考图规格）— Firebase AI Logic / Google，2026-09-30 抓取，https://firebase.google.com/docs/ai-logic/generate-images-gemini
9. 谷歌深夜双发！最便宜 Nano Banana 来了 — 知乎（新智元），2026-07-01，https://zhuanlan.zhihu.com/p/2055662972630983292（TikHub 知乎检索获得）
10. Nano Banana 2 Lite 评测：超级快——快到我来不及嫌弃 — 知乎专栏（Prompt Kit / 谭世隆），2026-07-01，https://zhuanlan.zhihu.com/p/2055783078807724410（TikHub 知乎检索获得）
11. Blind test: Google's new Nano Banana 2 Lite vs regular Nano Banana 2 — Reddit r/GoogleGemini，2026-07-05，https://www.reddit.com/gallery/1uo0iq7 / 相关讨论见 r/GeminiAI、r/Bard（TikHub Reddit 检索获得）
12. New Google Flow build now points to Nano Banana 2.1（继任者传闻）— TestingCatalog，2026-09-27，https://www.testingcatalog.com/new-google-flow-build-now-points-to-nano-banana-2-1/
13. Nano Banana 2.5 AI Image Generator News & Leaks / What is Nano Banana 2.5（传闻汇总、初代模型退役日期）— OpenArt / kie.ai，2026-09-10 至 2026-09-15，https://openart.ai/blog/nano-banana-2-5-guide/ 、https://kie.ai/blog/what-is-nano-banana-2-5

> 获取方式说明：官方与媒体信息经 Octen MCP 实时网页检索与正文提取获得；X/Twitter、Reddit、知乎社区讨论经 TikHub MCP（twitter_web_fetch_search_timeline、reddit_app_fetch_dynamic_search、zhihu_web_fetch_article_search_v3）获得。所有标注"未确认"处为公开信息不足，未做推测性填充。

==> anc/research/05-xai-grok-imagine.md <==
# xAI Grok Imagine 图像生成（Grok Imagine Image Quality）调研报告

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

- 调研主题：xAI Grok Imagine 图像生成（论文基线版本 Grok Imagine Image Quality）
- 开发者：xAI（官方品牌现为 SpaceXAI，xAI 已并入 SpaceX）
- 调研日期：2026-10-01（信息截至该日）
- 检索方式：Octen MCP 实时网页检索与正文提取（官方文档、公告、媒体报道、评测）；TikHub MCP 社交数据（X/Twitter、知乎）；辅以 web 搜索工具

## 最新版本

- **最新版本名称**：**Grok Imagine Image 2.0**（API 模型 slug：`grok-imagine-image-2.0`）。xAI 官方于 **2026-08-07** 在 x.ai/news 发布《Imagine Image 2.0 —— Precise image generation and editing, built for real creative work》；第三方模型目录（OpenRouter）标注 2026-08-11 上架，Vercel AI Gateway 标注 2026-08-07 发布。2026-08-28 又推送一轮 API 更新（auto quality、5 张参考图、21:9 与 5:2 画幅）。
- **开发者**：xAI / SpaceXAI（Elon Musk 系公司；2026 年 SpaceX 收购 xAI 后官方文档与品牌统一署名 SpaceXAI）。
- **与论文基线版本的关系**：**直接替代（同产品线的代际升级 + 旧 slug 退役）**。论文基线 `grok-imagine-image-quality`（OpenRouter 描述为"fast, high-fidelity image generation and editing model"，OpenRouter 标注 2026-05-18 上架，此前已在 xAI API 作为高保真端点存在，首发日期未确认）被 xAI 官方列入退役计划：**2026-11-02 起 `grok-imagine-image-quality` 退役，请求将由 `grok-imagine-image-2.0` 以 `quality=low` 接管，请求/响应结构不变、单价更低**（见 xAI Release Notes 2026-09-02 条目与迁移指南）。另一条产品线 `grok-imagine-image`（1.0，快速低价模型）不受影响，仍并行存在；在 Grok 消费端产品中 Image 2.0 以 "Quality Mode"（质量模式）呈现，与快速出图的 Standard 模式区分。产品名未改名、未合并到别的模型族，仍属 Grok Imagine（图像/视频统一 Imagine 产品线，视频侧最新为 `grok-imagine-video-1.5`）。

## 与基线版本对比

| 维度 | 基线：Grok Imagine Image Quality（`grok-imagine-image-quality`） | 最新：Grok Imagine Image 2.0（`grok-imagine-image-2.0`） |
| --- | --- | --- |
| 发布/上架 | 2026-05-18（OpenRouter 标注；2026 年 4 月论文已引用，实际首发日期未确认） | 2026-08-07 官方发布；2026-08-28 功能更新 |
| 定位 | 快速、高保真生成与编辑 | 面向"真实创意工作"的精确生成与编辑（海报、产品图、UI、信息图、游戏素材） |
| 输出分辨率 | 1K / 1.5K / 2K | 1K / 1.5K / 2K；单次请求最多可返回 10 张图（第三方文档） |
| 画幅 | 常规画幅 | 新增 21:9（电影宽幅）、5:2（横幅）；产品内 Smart Resize 可在 9 种画幅间智能重构图 |
| 质量参数 | 无显式分档（模型名即"quality"端点） | `quality` 支持 `low` / `medium` / `auto`（2026-08-28 起缺省由 medium 改为 auto：生成用 low、编辑用 medium，按实际出图档位计费） |
| 参考图 | 单请求最多 3 张参考图 | 最多 5 张参考图（2026-08-28 由 3 张升级） |
| 编辑能力 | 提示词式生成/编辑 | Magic Wand 局部改图、Segmentation 精确选区、透明背景移除、多参考图合成、颜色/裁剪重绘、分层 segments 编辑与 Download All、工作流模板（产品图、头像、图标、游戏素材等） |
| 文字渲染 | 明显短板（旧版被评"弱于带字排版"） | 官方宣称"像设计师一样规划版式"，小字与密集排版可读性显著提升（评测与榜单印证） |
| 榜单表现 | Artificial Analysis 文生图 #18、图像编辑 #16 | Artificial Analysis 文生图 #4（OpenAI 之外最高）、图像编辑 #10；LMArena 文生图 #2（约 1320 Elo）、图像编辑 #2（约 1439 Elo，均列 Preliminary） |
| 速度 | 快 | 官方称"industry-leading"；社区普遍反馈出图速度快 |
| 价格（API 输出/张） | 约 $0.05（1K）～ $0.07（2K）；OpenRouter 起价 $0.05 | 1K·Low $0.04、1.5K·Low $0.05、2K·Low $0.06、1K·Medium $0.06、1.5K·Medium $0.07、2K·Medium $0.08；图片输入（编辑）$0.01/张 |
| 生命周期 | 2026-11-02 退役，由 2.0（quality=low）接管 | 现行主力；Batch API 支持，区域 us-east-1 / us-west-2，速率约 6 req/s |

补充：2026-06-10 xAI 将 Files API 与 Imagine 打通（可用 `image_file_id`/`reference_image_file_ids` 引用已存文件、`storage_options` 一键持久化并生成公开链接）；2026-03-15 起 Batch API 支持图像生成/编辑（JSONL 上传），为批量生产管线铺路。

## 风险相关能力

1. **真实感**：属第一梯队。LMArena 文生图第 2（约 1320 Elo，票数 2,722，显著少于 GPT Image 2 的 69,194，官方与知乎分析均提示该排名仍为 Preliminary）；Artificial Analysis 文生图第 4，评测称摄影类人像保真度"极高"，风格接近照片级。对"眼见为实"的证据链冲击大。
2. **文字与排版渲染**：这是 2.0 相对基线最大的风险增量之一。官方强调版式"规划"而非把字当纹理画，海报、信息图、广告、UI/UX mockup、书封、标识牌等带字图可用性大幅提升（Artificial Analysis 记录其 Text Rendering 与 Knowledge 是最大提升项）。中文长文本渲染有用户反馈"不乱码了"，但知乎评测指出缺少统一提示词、可复现的中文密集文本对比，成功率未充分验证。
3. **人物与物体一致性**：多参考图（最多 5 张）合成下主体一致性较好，独立评测称"风格迁移不如主体一致性可靠"；连续多轮编辑时人物身份、背景与局部细节能否保持，社区仍在观察（知乎评测列为三大待验证项之一）。对真人肖像的换装/换背景/去衣等滥用方向，历史事件已证明该产品线曾被大规模滥用。
4. **编辑与迭代**：Magic Wand 区域改图、Segmentation 选区删除/替换、透明背景抠图、颜色重绘、智能改画幅、分层素材导出——意味着伪造者可以对一张真实照片做"外科手术式"局部篡改并反复迭代到逼真，比一次性生成更贴近"伪造证据"工作流。
5. **速度与成本**：出图快、单价低（$0.04–$0.08/张，编辑另计输入 $0.01/张），Batch API 与 fal、Replicate 等第三方分发进一步降低大规模量产门槛。OPC 报告引述媒体估计该产品线历史峰值超过 6,000 张性化图片/小时；该数字属于第三方估计。
6. **推理与搜索接地**：官方宣传"improved factuality"，Artificial Analysis 记录其 Knowledge 维度提升；但 Imagine API 本身未见直接的 web search/X search 图像接地（检索类工具是 Grok 文本侧 server-side tools，$5/1k 次），"生成图是否引用实时事实"未确认。这意味着伪造"新闻现场"仍主要靠提示词，但知识性提升使图表、数据图、"有据可查"式伪造更可信。
7. **批量生成**：Batch API（含 JSONL 上传）+ 单请求最多 10 张 + Files API 公开链接一键发布（可设 1 小时–30 天自动过期或永久链接），构成"生成—托管—分发"闭环，放大合成视觉内容的传播效率。

## 溯源与安全

**SynthID**：不适用——SynthID 是 Google DeepMind 的水印方案，xAI 未采用；xAI 是否有任何像素级隐形水印技术未公开（未确认）。**C2PA / Content Credentials**：第三方水印检测/清除工具文档称 Grok（Aurora 引擎）生成的图片内嵌 C2PA manifest 及 XMP/IPTC 元数据（标注生成软件与机构），属可验证来源记录；但 C2PA 元数据极易被重编码、平台上传等常规流程剥离，且市场上已有专门清除 Grok 图片 C2PA 元数据的工具，溯源链非常脆弱。**可见标识**：Grok Imagine 的导出文件被评测反复强调"无水印（no watermark）"，2.0 发布公告亦未说明水印政策（Pasquale Pillitteri 评测明确指出这一点）；X 平台内 @grok 发布的图片在接口层带 `grok_post_id` 标识（TikHub 抓取数据可见），说明 X 内部可追踪 Grok 生成媒体，但对外可见的"AI 生成"标签政策未确认。**监管承诺**：据 City AM（2026-08-12），xAI 是唯一拒绝签署欧盟牵头的 AI 透明度/水印行为准则（对应 EU AI Act 2026-08-02 生效的 marking & labelling 义务）的主流大模型厂商，未作出与 Anthropic（隐形文本水印 + 图片 C2PA）、OpenAI 类似的等同承诺。**拒答与使用政策**：xAI Acceptable Use Policy 现行版生效日 2026-08-14（前版 2026-06-26），覆盖消费者/开发者/商业用途；2026-05 起设专门的 NCII（非自愿亲密影像）通知—下架通道（含免账号举报）；2026-01-09 起图像生成/编辑在 X 上限付费订阅者使用（英国政府批评这只是把违法功能变成"付费服务"）；在相关行为违法的辖区禁止对真人做暴露类图像编辑；Imagine API 声明生成内容受内容政策审查；2026-09-25 新增 `safety_identifier` 请求字段，允许把违规归因到开发者应用的终端用户。总体评价：**政策与举报通道在 2026 年明显补强，但技术溯源（水印/C2PA）层面显著弱于 Google、OpenAI、Anthropic 的公开承诺**。

## 全渠道社区讨论

1. **X/Twitter（@ArtificialAnlys，2026-09-18）**：Artificial Analysis 官方账号称 Grok Imagine Image 2.0 文生图升至其榜单第 4（OpenAI 之外最高），较上一代 `grok-imagine-image-quality` 的 #18 提升 14 位、编辑从 #16 升至 #10，最大进步在 Knowledge、Text Rendering、Lighting，并确认可通过 xAI API、Grok 应用、fal、Replicate 使用。
2. **X/Twitter（@testerlabor、@CharaspowerAI 等，2026-08-08/09）**：发布首周创作者社区普遍叫好，@CharaspowerAI 称"the new Grok Imagine Image 2.0 update is no joke"，@testerlabor 盘点 Magic Wand、infographics、广告、游戏素材、UI/UX mockup、storyboard 等新模板，期待 Video 2.0。
3. **X/Twitter（@CyberVapor1978 与 @grok 官方回复，2026-09-27）**：有付费用户抱怨安全过滤过严（连 G 级动漫图都被拒）且失败任务仍扣配额，@grok 官方账号回复承认 Imagine 卡在 0% 却计入周限额，反映内容审核与配额机制的使用摩擦。
4. **知乎（《如何评价 Grok Imagine Image 2.0？Arena 全球第二有多少含金量……》，作者"临界变量"，2026-08-09）**：中文社区的代表性分析文，指出编辑榜与 GPT Image 2 仅差 24 分但票数只有其 1/25–1/31、排名仍属 Preliminary，结论是"强烈的第一梯队信号，而非坐稳世界第二"；同时警示评测圈存在"版本混用"陷阱（用旧版 Grok Imagine 的测试冒充 2.0），并指出中文长文本渲染缺乏可复现对比。
5. **知乎（《Grok Imagine 2.0 进阶指南及 Prompt》，作者"踏雪寻仙"，2026-09-04）**：实操向教程，梳理 Grok Build、网页版、Grok bot、App、API 五种入口及共享/独立额度，重点介绍"智能调整画幅（Smart Resize）"、分层 segments 编辑、颜色重绘与 Download All 素材导出，评价 Grok 综合生图"仅次于 ChatGPT Images 2，属第一梯队"。
6. **YouTube（Better Stack《xAI are killing it (Grok 4.6, Image 2.0 and more...)》，2026-08-29）**：正面评测，称 Grok Imagine 在官方对比图上胜过 Veo 与 Sora，演示了点击图中分段元素逐一改图、多图参考编辑等工作流。
7. **YouTube（BitBiasedAI《xAI Just Shipped 3 Huge Grok Updates…》，2026-08-11）**：审慎批评视角——Image 2.0 只是"两个独立榜单第二、并非第一"，API 当时仍是"coming soon"，并警告原生 meme 生成 + 真实人物/实时事件"离一次审核事故只差一步"。
8. **评测媒体（MagicShot 2026-08-15、AIToolsReview 2026-08-10、tech-insider 2026-08-14）**：一致认为 2.0 把编辑升级为一等功能、文字排版是关键卖点，也指出 xAI 有意把产品从"病毒式梗图"转向"专业素材"定位；同时提醒免费档限额变动频繁、Image 2.0 藏在 Quality Mode 里易被用户错过。

## 事件与案例

（重点覆盖 2026 年 4 月以来；2025-12 至 2026-01 的 deepfake 风波作为背景）

- **背景（2025-12-29 至 2026-01）**：Grok 一键"去衣/性化"图片编辑在 X 上大规模滥用。CCDH 估算 2025-12-29 至 2026-01-08 生成约 300 万张性化图片（含约 2.3 万张涉童内容），高峰约 6,000–6,700 张/小时；AI Forensics 抽样 5 万条推文、2 万张 @grok 图片，约半数为极少着装的人像。X 于 2026-01-09 起把图像生成/编辑限制为付费订阅；印尼、马来西亚、菲律宾（一度）封锁 Grok；英国 Ofcom（2026-01-12 依 Online Safety Act）、英国 ICO、爱尔兰 DPC、欧盟委员会（DSA）、加拿大 OPC 相继调查；美国加州总检察长 Rob Bonta 2026-01-16 发出 cease-and-desist；英国首相 Keir Starmer 公开谴责相关内容"disgraceful / disgusting"；欧盟委员会要求 X 保存与 Grok 相关的全部内部文件至 2026 年底。
- **2026-06-11 加拿大隐私专员（OPC）公布调查结论**：认定 xAI 与 X Corp 违反加拿大联邦隐私法（PIPEDA），Grok Imagine 上线前未做充分保障、专属隐私影响评估迟至 2026-03 才完成且"未准确反映"风险；报告引述媒体及第三方对约 180 万张图片和每小时逾 6,000 张的估计，OPC 第 27 段保留准确总量判断。两家公司承诺提交季度进度报告及年度独立第三方审计；这些属于后续整改承诺。违规内容减少约一半是 X Corp. 的自述，OPC 指出该说法缺少清晰分母和有效性证据，报告发布时案件为成立且尚待解决。
- **2026-05（404 Media）**：研究发现主流学术 deepfake 检测器把 Grok 生成图误判为"真实"的比例接近 100%，对基于签名的检测路线是根本性打击。
- **2026-06（The Information）**：引用 xAI 内部分析称工程师未找到同时保住产品可用性与堵死滥用的可靠方案。
- **2026-06（SpaceX IPO 招股书）**：为与 Grok 图像生成相关的潜在诉讼计提约 5.3 亿美元准备金（据 TechTimes 转述）。
- **2026-08-12 Resemble AI《H1 2026 Deepfake Threat Report》**：2026 上半年有记录的 deepfake 攻击中 **87% 的合成文件与 Grok 相关**（821 起攻击、至少 15,736 名受害者），其中 137 起涉及非自愿性影像（含儿童）；另记录 22 起潜在触达超 10 亿人的政治虚假信息事件。
- **2026 年上半年法国刑事调查**：巴黎检方网络犯罪部门（Europol 支持）搜查 X 巴黎办公室，调查与 Grok 相关的性虐待材料、deepfake 等内容传播，截至 2026-08 仍在进行；英国、德国、澳大利亚监管机构亦在审查。
- **2026-08（Image 2.0 发布后数日）**：Musk 宣布 Grok Imagine 原生 meme 生成能力，评论界（YouTube BitBiasedAI 等）担忧"真人 + 实时事件 + meme"组合的政治误导与审核风险，未发现由此直接引发的新事实核查事件（截至 2026-10-01）。
- **未发现**：2026 年 4 月以来针对 Grok Imagine Image 2.0（8 月发布后）本身的、经主流事实核查机构确认的具体伪造图像案例（如金融造假、选举伪造）——目前相关讨论集中在既有 deepfake 滥用存量案件与前瞻风险。

## 可用性与价格

- **消费者入口**：Grok Imagine 集成于 Grok iOS/Android 应用、grok.com 网页版、Grok Build（CLI/工作台）、Grok bot（额度独立计算）；2026-01-09 起 X 上的图像生成/编辑仅限付费订阅者（X Premium / SuperGrok 等档位），免费用户基本不再可用（2026-03 起确认关闭免费生图）；各订阅档具体生图配额在 Image 2.0 发布时未随公告公布（官方仅示周限额制，第三方提示以 plans 页为准）。Image 2.0 在产品内以 "Quality Mode" 提供。
- **API**：xAI Imagine API，模型 slug `grok-imagine-image-2.0`（以及 1.0 快速模型 `grok-imagine-image`，旧 `grok-imagine-image-quality` 2026-11-02 退役后由 2.0（quality=low）接管）。计价：图片输入 $0.01/张；输出按分辨率×质量 1K·Low $0.04、1.5K·Low $0.05、2K·Low $0.06、1K·Medium $0.06、1.5K·Medium $0.07、2K·Medium $0.08（Models 页宣传"起价 $0.02/张"，指最低档/1.0 模型）；视频 `grok-imagine-video-1.5` $0.05/秒起。Batch API 支持（批量价 N/A），区域 us-east-1 / us-west-2，速率限制约 6 请求/秒；支持 `safety_identifier`、Files API 引用与输出持久化。
- **第三方分发**：OpenRouter、Vercel AI Gateway、fal、Replicate 均提供 `grok-imagine-image-2.0`（第三方按各自费率计费）。
- **地区限制**：2026 年 1 月起印尼、马来西亚、菲律宾曾临时封锁/限制 Grok（菲律宾数日内解除）；欧盟、英国对 X/xAI 的调查仍在进行，欧盟 AI Act 标识义务（2026-08-02 生效）下 xAI 未签署相关水印准则，欧盟区可用性与合规状态需持续跟踪（未确认）；xAI API 面向欧盟用户的开放呈分批推进（文本模型 Grok 4.5 于 2026-07-17 才在欧盟控制台可用），Imagine 的欧盟可用性未单独确认。

## 来源

1. 《Release Notes》——xAI（SpaceXAI Docs），2026-09-28（含 2026-09-02 grok-imagine-image-quality 退役公告、2026-08-28 Imagine image API 更新），https://docs.x.ai/developers/release-notes
2. 《Imagine Image 2.0 — Precise image generation and editing, built for real creative work》——xAI News，2026-08-07，https://x.ai/news/grok-imagine-image-2
3. 《API Pricing》——xAI（SpaceXAI Docs），2026-09-29，https://docs.x.ai/developers/pricing
4. 《Grok Imagine Image 2.0 模型页》——xAI（SpaceXAI Docs），2026-10-01 抓取，https://docs.x.ai/developers/models/grok-imagine-image-2.0
5. 《Grok Models & Pricing》——xAI（SpaceXAI Docs），2026-09-21，https://docs.x.ai/developers/models
6. 《Grok Imagine Image 2.0 - API Pricing & Providers》——OpenRouter，2026-08-11，https://openrouter.ai/x-ai/grok-imagine-image-2.0
7. 《Grok Imagine Image Quality》——OpenRouter（基线模型条目，标注 Released May 18, 2026），https://openrouter.ai/x-ai/grok-imagine-image-quality
8. 《Grok Imagine Image 2.0 API & Pricing》——Vercel AI Gateway，2026-08-07，https://vercel.com/ai-gateway/models/grok-imagine-image-2.0
9. 《Grok Imagine Image 2.0: xAI Takes Second in Arena, API Still Missing》——Pasquale Pillitteri（评测媒体），2026-08-08，https://pasqualepillitteri.it/en/news/10201/grok-imagine-image-2-0-xai-arena-second-no-api
10. 《Grok Imagine Image 2.0: What's New》——MagicShot（评测媒体），2026-08-15，https://magicshot.ai/news/grok-imagine-image-20-whats-new-and-whats-moderated
11. 《Grok Imagine 2.0 Review: Arena Rank and Pricing》——AIToolsReview，2026-08-10，https://aitoolsreview.co.uk/insights/grok-imagine-2
12. Artificial Analysis 官方推文（文生图/编辑榜单更新）——X/Twitter，2026-09-18，https://x.com/ArtificialAnlys/status/2101093127977079267
13. 《如何评价 Grok Imagine Image 2.0？Arena 全球第二有多少含金量，和 GPT Image 2 还差在哪？》——知乎（临界变量），2026-08-09，https://api.zhihu.com/articles/2069763795803694022
14. 《Grok Imagine 2.0 进阶指南及 Prompt》——知乎（踏雪寻仙），2026-09-04，https://api.zhihu.com/articles/2076427719328405279
15. 《xAI are killing it (Grok 4.6, Image 2.0 and more...)》——YouTube（Better Stack），2026-08-29，https://www.youtube.com/watch?v=ILHJqmJdWso
16. 《xAI Just Shipped 3 Huge Grok Updates — But Everyone Missed the Biggest One》——YouTube（BitBiasedAI），2026-08-11，https://www.youtube.com/watch?v=XuXJZwBwkBo
17. 《ChatGPT to follow Claude's watermark pledge — but Grok to swerve it》——City AM，2026-08-12，https://www.cityam.com/chatgpt-might-follow-claudes-watermark-pledge-but-grok-to-swerve-it/
18. 《Commissioner-initiated complaints concerning X Corp.’s and X.AI LLC’s compliance with PIPEDA》（PIPEDA Findings #2026-004）——加拿大隐私专员办公室（OPC），2026-06-11，https://www.priv.gc.ca/en/opc-actions-and-decisions/investigations/investigations-into-businesses/2026/pipeda-2026-004/
19. 《Privacy commissioner says Grok deepfakes violated Canadian privacy law》——The Canadian Press / CP24，2026-06-11，https://cp24.com/news/canada/2026/06/11/privacy-commissioner-to-release-results-of-grok-deepfake-investigation
20. 《Elon Musk's Grok dominates alarming deepfake report》——Tom's Guide（引 Resemble AI H1 2026 Deepfake Threat Report），2026-08-12，https://www.tomsguide.com/ai/grok/elon-musks-grok-dominates-alarming-deepfake-report-1-in-6-attacks-involved-sexual-images-including-children
21. 《Grok Deepfakes Hit 15,736 Victims in Six Months》——TechTimes，2026-08-13，https://www.techtimes.com/articles/324250/20260813/grok-deepfakes-hit-15736-victims-six-months-physics-based-detection-arrives-late.htm
22. 《Grok NSFW Image Policy in 2026》——YingTu（含 xAI AUP 2026-06-26 版与 NCII 举报流程梳理），2026-04-27，https://yingtu.ai/en/blog/grok-xai-nsfw-image-generation-policy
23. 《Acceptable Use Policy》——SpaceXAI（xAI），2026-08-14，https://x.ai/legal/acceptable-use-policy
24. 《Grok says it has restricted image generation to subscribers after deepfake concerns. But has it?》——Mashable，2026-01-09，https://mashable.com/article/grok-restricts-image-generation-deepfake-outcry
25. 《AI-generated Image Abuse: Closing the Accountability Gap（Grok Unleashed）》——AI Forensics 政策简报，2026-01，https://aiforensics.org/uploads/Grok_Unleashed_Updated.pdf

（检索方式说明：1–11、17–25 经 Octen MCP `search`/`extract` 获取；12 经 TikHub `tikhub-twitter` 搜索接口获取；13–14 经 TikHub `tikhub-zhihu` 文章搜索接口获取。）

==> anc/research/06-alibaba-qwen-image.md <==
# Alibaba Qwen-Image 系列（Qwen Image 2.0 Pro）更新调研

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

调研日期：2026-10-01。调研范围：仅公开信息；英文检索为主、中文检索为辅（Octen 网页检索 + TikHub 社交数据：X/Twitter、知乎、B站）。论文基线版本：Qwen Image 2.0 Pro（2026 年 4 月综述技术报告采用的版本）。

## 最新版本

- **旗舰托管线（直接替代基线）**：**Qwen-Image-3.0 Pro**（API 模型名 `qwen-image-3.0-pro`）。Qwen-Image-3.0 于 **2026-07-21/22** 以邀请制云预览形式发布，**2026-08-04 起在 Alibaba Cloud Model Studio（阿里云百炼）API 上线**，2026-08-05 起向 Qwen 平台全部用户开放。开发者：**Alibaba（阿里云 Qwen / 通义千问团队，Tongyi Lab）**。
- **开放权重线（并行更新，非 3.x 后继）**：**Qwen-Image-2.1**，**2026-09-20** 开源发布（Hugging Face / ModelScope 权重 + GitHub 代码），7B 视觉生成组件（32 层 Single-Stream DiT）+ Qwen3-VL 8B 编码器，是截至 2026-10-01 该系列**发布日期最新**的版本。
- **与论文基线版本的关系**：Qwen-Image-2.0 Pro（2026-04-26 在阿里云百炼上线的 Qwen-Image-2.0 全功能版）被 **Qwen-Image-3.0 / 3.0 Pro 直接替代**（同为托管旗舰、未开源）；同时版本序列在 2026-09 分叉为两条互不共享版本号的线——托管 3.x 线与开放权重 2.1 线（第三方对比页明确指出"不要按版本号猜新旧"）。基线版本的开放权重支线由 Qwen-Image-2.1 延续。历史脉络：Qwen-Image（2025-08，Apache 2.0 开源）→ Qwen-Image-Edit（2025-08）→ Qwen-Image-2512（2025-12）→ Qwen-Image-2.0（2026-02-10，生成+编辑合一）→ Qwen-Image-2.0 Pro（2026-04）→ Qwen-Image-3.0/3.0 Pro（2026-07/08）→ Qwen-Image-2.1（2026-09-20，开放权重）。
- 注：Qwen-Image-2.0 官方技术报告（arXiv 2605.10730）于 2026-05-12 上线 HF Papers，晚于 4 月综述基线；Civitai 称 2.0 曾放出开放权重，但 2026 年 2 月发布初期权重未公开（GIGAZINE 2026-02-12），该点**未完全确认**。

## 与基线版本对比

| 维度 | Qwen-Image-2.0 Pro（基线，2026-04） | Qwen-Image-3.0 Pro（2026-08 起 API） | Qwen-Image-2.1（2026-09-20 开放权重） |
|---|---|---|---|
| 定位 | 统一文生图+编辑，Pro 档 | "Rich Content, Authentic Details, Deep Knowledge"，生产力工具化 | 轻量高效统一生成+编辑 |
| 提示词长度 | 约 1K tokens | **约 4.5K tokens（≈4.5 倍）** | 未公布上限（默认 40 步推理） |
| 文字渲染 | 由英文扩展到多语种 | **12 种语言原生渲染、20+ 字体、约 10px 小字** | 排版与人像细节改进 |
| 分辨率 | 原生 2K（2048×2048） | 2K | 原生 2K，7 种宽高比（最大 2752×1536） |
| 批量 | 同一提示词最多 4 张 | 每次 1–6 张（官方 3.0 API 的 `n` 参数） | 未明确批量上限 |
| 编辑 | 自然语言改物体/文字/风格 | 指令编辑 + **1–3 张参考图**（官方 3.0 API） | 指令编辑 + **最多 10 张参考图**、局部 mask 编辑、**原生 RGBA 透明输出** |
| 推理/接地 | 无 | **联网取实时数据**（如指定城市日期的天气图）、知识密集图表 | 无（本地推理） |
| 速度与成本 | API $0.075/张 | 1K 约 ¥0.25/张（约 $0.035–0.042），2K 约 ¥0.50/张（约 $0.070–0.079）；标准版 qwen-image-3.0 约便宜 2.8 倍（约 $0.03/张，未完全确认） | 免费权重；40 步基座，社区蒸馏版 4–8 步提速 5–6 倍 |
| 开放性 | 托管 +（据称）权重 | **仅托管，无权重、无参数量、发布时无技术报告与基准表** | 开放权重，**Qwen Research License**（商用需另行授权） |

要点补充：

- **能力**：3.0 官方主打"富内容"（单次生成整版报纸、多面板信息图、含公式学术页）、"真实细节"（10px 文字、毛孔/发丝级纹理）、"深度知识"（12 语言、网页/游戏/直播 UI 模拟、联网接地）；Decrypt 实测可整篇复刻新闻文章版面但存在细节错误。
- **证据强度**：3.0 发布时无基准表、无权重、无技术报告，证据仅为官方精选样张（Unite.AI、Decrypt 均提出批评）；且 Alibaba 自家 Qwen-Image-Bench 中基线 Qwen-Image 2.0 Pro 仅列第 5（GPT Image 2 居首）。
- **2.1 亮点**：单一 checkpoint 覆盖文生图/多参考编辑/局部编辑/RGBA 透明出图；prefix KV cache 复用降低多图编辑开销；Qwen-Image-Bench 60.28 分、官方称在 AI Arena 文生图与编辑榜居开源模型第一（自称口径）；Alibaba 宣称超过 Google Nano Banana 2（Tom's Hardware 提醒需独立验证）。
- **成本**：2.1 本地运行 BF16 合计约 33GB 显存（峰值约 34GB），INT8 约 16GB，24GB 显卡（如 RTX 4090）可全驻留；第三方蒸馏（Pruna、Viggle turbo）可将 40 步压缩至 4–8 步。

## 风险相关能力

- **真实感**：3.0 Pro 在 2K 下做到毛孔、发丝、织物、纸张等微观纹理与连贯光影（官方口径），配合 10px 可读小字，生成的"实拍感"照片与官方物料级排版已难以肉眼鉴别；2.1 的写实人像在开源社区评测中被认为有竞争力（知乎实测认为其风格偏"油润"，与 Nano Banana Pro 风格取向不同但质量接近）。
- **文字与排版渲染**：从基线的多语种文字升级为 **12 种语言原生、20+ 字体、约 10px 小字**，可整版复刻报纸、财报式信息图、考试卷、UI 截图——直接抬高伪造新闻截图、公告、证件周边文书、品牌物料的可行性（4 月同类模型已引发伪造财联社报道、假官宣图浪潮，Qwen 系能力处于同一梯队）。
- **人物与物体一致性**：2.1 支持最多 10 张参考图混合编辑，可将多张单人照片合成"真实合影"、做虚拟试穿；配套社区 LoRA 已实现换脸（face-swap）、Frame-Lock 一致性锁定，身份迁移与姿态/光照保持被社区评价为"impressive"——身份伪造与冒用风险显著。
- **编辑与迭代**：3.0/3.0 Pro 在同一接口中支持生成与指令编辑，输入 1–3 张参考图。2.1 官方博客确认局部 mask、多参考编辑和 RGBA 透明输出；这些规格按 2.1 记录。3.0 的 OpenAI 兼容接口列出 mask 为暂未提供的功能。
- **速度与成本**：3.0 Pro 约 ¥0.25–0.50/张、标准版约 $0.03/张；2.1 权重可免费下载并在本地运行，生成成本包括显卡占用、电力和运行维护，社区蒸馏版 5–6 倍提速（4–8 步出图），低成本批量生产合成图像的门槛进一步下降。
- **推理与搜索接地**：3.0 可联网拉取实时数据并画入图中（如指定城市与日期的天气图），使伪造内容带上"可核对的真实细节"，增强可信度幻觉；同时也意味着幻觉细节（如把 3 种配色画成 6 种）会以权威排版呈现（Decrypt/澎湃实测同类模型的通病）。
- **批量生成**：每次 1–6 张出图、API + 第三方平台（WaveSpeedAI、Eachlabs、Picsart、ComfyUI 云端）高并发接入，具备批量生成营销图、社媒素材、"证据图"的工业化条件。

## 溯源与安全

SynthID 是 Google 的水印体系，目前未发现 Alibaba/Qwen 官方宣布加入 SynthID 或 C2PA/Content Credentials 生态的公开信息（**未确认**存在等价的跨平台可验证溯源信号）；Qwen-Image 输出的公开验证工具亦未见公布。合规层面主要依托中国监管框架：《人工智能生成合成内容标识办法》与强制性国标 GB 45438—2025 自 2025-09-01 起要求服务提供者对 AI 生成合成内容添加**显式标识**（"AI生成"字样/角标）与**隐式标识**（文件元数据含 AIGC 字段、服务提供方信息、唯一编号与签名/哈希），传播平台须核验标识；阿里云内容安全提供"AIGC 内容鉴别—数字水印—标识合规检验"全链路方案，并以千问产品实践入选 TC260 AI 安全标准应用实践案例，百炼平台应用需履行算法备案与标识义务。官方 3.0 API 文档提供可见 `watermark` 开关，默认值为 `false`；该字段描述的是可见标识。3.0 API 的隐式水印/元数据及 Qwen Chat 角标另按模型级证据记录（**未确认**）。安全与使用政策方面，托管服务（Qwen Chat、百炼）有内容安全审核与拒答（NSFW、敏感证件等受限），百炼合同要求开发者自担内容审核责任；而 Qwen-Image-2.1 开放权重**本地运行不受服务端审查约束**，协议改为 Qwen Research License（商用需与 Alibaba 单独签约，对转售权重有限制），社区已出现"uncensored"（去除过滤）衍生 GGUF 与换脸 LoRA，使开源支线的溯源与治理难度明显高于托管线。综合看：托管线有中国法规标识义务兜底但缺乏国际互认的溯源信号，开源线水印与审查均可被剥离，是该系列当前最突出的溯源缺口。

## 全渠道社区讨论

1. **X/Twitter（英文，@SD_Tutorial，2026-09-20）**：发布 Qwen Image 2.1 早期体验输出视频（7B 文生图+编辑），获约 697 赞、10.6 万浏览，讨论集中在小模型出图质量与 ComfyUI 支持。
2. **X/Twitter（英文，@ComfyUI 官方 + @_akhaliq/@HuggingApps，2026-09-20 至 09-25）**：ComfyUI 官宣支持 Qwen-Image-2.1（原生 2K、10 参考图编辑、RGBA 输出）；随后 Pruna 与 Viggle 蒸馏版把 40 步压缩到 4–8 步、提速 5–6 倍，社区焦点是"开源可控 + 极速本地出图"。
3. **X/Twitter（中文，@Lonely__MH，2026-09-27/29）**：强烈推荐本地部署 Qwen-Image-2.1，理由是"不联网、无审查（默认支持 NSFW）"，并介绍 viggle-turbo 5 倍加速与 ComfyUI 加载技巧——直接反映开源支线绕过审核的用法讨论。
4. **X/Twitter（英文，@linoy_tsaban 2026-09-28 与 @alannnfx 2026-09-28）**：前者演示 Qwen-Image-2.1 换脸 LoRA（身份迁移、光照姿态保持"impressive"），后者推广"uncensored"去过滤 GGUF 本地运行方案——身份伪造与去审查成为公开讨论话题。
5. **知乎（@刘琦 回答"通义大模型开源 Qwen-Image-2512"，约 70 赞）**：实测对比 Z-Image-Turbo 与 Nano Banana Pro，认为 Qwen-Image 系出图偏慢（fp8 下 2 分钟/张）、写实人物不及对手，"6B 打 20B 有点尴尬"，但也认可其文字与图标还原。
6. **知乎专栏（《Qwen-Image-2.1 实测：7B 小模型省掉抠图》，2026-09-22）**：面向公众号配图用户的实测，重点在 RGBA 透明出图省掉抠图工序、显存账（BF16 33GB / INT8 16GB）、提示词模板与 3.0/2.1 双线版本辨析。
7. **B站（2026-09-26 至 09-28，@李心宝爱玩Ai、@惊尘丶573、@小珠光、@AIGC特异点 等）**：批量涌现 Qwen-Image-2.1 教程视频（强化抠图 LoRA、"化神级"编辑工作流、"10 图编辑 + 2K 直出、8G 显存可用"、提示词模板"看齐闭源模型"），播放量数千级，反映中文创作者社区围绕电商图/分镜/封面的落地热潮。
8. **评测媒体（Decrypt 2026-07-22、Unite.AI 2026-07-21、Tom's Hardware 2026-09-23、heise 2026-09-22）**：对 3.0 的批评集中于"无权重、无基准、无技术报告，证据只有官方样张"；对 2.1 则关注 7B 小模型能力与从 Apache 2.0 改为研究许可的"raise eyebrows"。

## 事件与案例

- **未发现** 2026 年 4 月以来可归因于 Qwen-Image 系列（含 Qwen-Image-2.0 Pro / 3.0 / 2.1）的重大公开滥用事件、事实核查或监管处罚案例。
- 同期（2026 年 4 月）中国社交平台上确有大规模 AI 假图风波——伪造"Tim Cook 加入小米汽车"官宣图（小米辟谣）、伪造财联社报道"西山居倒闭"（西山居声明追责）、《歌手2026》假海报（节目组打假）——但公开报道均归因于 **OpenAI GPT-Image-2**，非 Qwen；可作为同能力梯队风险的旁证。
- **风险信号（尚未构成确认事件）**：X/Twitter 上出现 Qwen-Image-2.1 的"uncensored"去过滤衍生权重（发帖者声称 96.4 万下载量，未核实）与换脸 LoRA（Hugging Face Space），本地部署"无审查"教程在中英文社区流传；此类衍生工具一旦用于身份冒用或虚假证据，将难以溯源。
- 监管背景：2026 年 9 月中央网信办"清朗·整治 AI 应用乱象"第二阶段通报清理违法违规信息 561 万余条、处置账号 4.9 万余个（非针对 Qwen 个案）。

## 可用性与价格

- **消费者入口**：Qwen Chat（qwen.ai / chat.qwen.ai）网页端图像功能，免费账号可用但限额未公布；Qwen-Image-3.0 于 2026-07-21 邀请制预览、2026-08-05 全量开放；2.1 另有 Hugging Face Space 在线试用。
- **API**：Alibaba Cloud Model Studio（阿里云百炼）提供 `qwen-image-3.0` 与 `qwen-image-3.0-pro`（文生图 + 图像编辑，参考图输入约 ¥0.02/次）；Pro 档约 **¥0.25/张（1K）、¥0.50/张（2K）**（约 $0.04 / $0.075），标准档约为 Pro 同分辨率价格的 1/2.8（约 $0.03/张，未完全确认）；上一代 qwen-image-2.0-pro 为 $0.075/张。未公布官方速率限制数值。
- **第三方平台**：WaveSpeedAI、Eachlabs、Picsart（Qwen 2 Pro / Qwen Image 3.0 Pro 按积分计费）、ComfyUI Partner Nodes（云端）、Civitai API 等均可调用，各家计费不同。
- **开放权重**：Qwen-Image-2.1 权重（合计约 33GB：DiT 约 14GB + 文本编码器约 17.5GB + VAE）免费下载于 Hugging Face / ModelScope，代码在 GitHub，Diffusers/ComfyUI/vLLM-Omni/SGLang-Diffusion 发布当日支持，覆盖 NVIDIA 与 AMD ROCm、FlagOS 8 类芯片；**许可证为 Qwen Research License：仅限研究与非商用，商业使用需与 Alibaba 另行签署协议**（不同于 1.0 时代的 Apache 2.0）。
- **地区限制**：百炼中国站与国际站（Model Studio）分设、需实名与备案合规材料；Qwen Chat 面向全球用户但受服务条款与内容政策约束；开源权重无地区限制。其他地区性限制**未确认**。

## 来源

1. Qwen-Image-2.0 发布博客《Qwen-Image-2.0》— Qwen Team（官方），2026-02-10，https://qwen.ai/blog?id=qwen-image-2.0
2. 《Alibaba Cloud Launches Qwen-Image-2.0-Pro with Unified Text-to-Image and Editing》— Gate News，2026-04-26，https://www.gate.com/ar/news/detail/alibaba-cloud-launches-qwen-image-20-pro-with-unified-text-to-image-and-20598444
3. 《Qwen-Image-2.0 Technical Report》— Qwen（arXiv 2605.10730 / HF Papers），2026-05-12，https://huggingface.co/papers/2605.10730
4. 《Alibaba's New Qwen Image 3 AI Wants to Be Useful, Not Just Pretty》— Decrypt，2026-07-22，https://decrypt.co/374084/alibaba-qwen-image-3-ai-useful-not-just-pretty
5. 《Alibaba Launches Qwen-Image-3.0 Without Benchmarks or Weights》— Unite.AI，2026-07-21，https://unite.ai/alibaba-launches-qwen-image-3-0-without-benchmarks-or-weights
6. 《Qwen-Image-3.0 发布博客》— Qwen Team（官方），2026-07-21，https://qwen.ai/blog?id=qwen-image-3.0
7. 《Qwen-Image-2.1: Compact, Efficient, and Unified Image Creation》— Qwen Team（官方），2026-09-20，https://qwen.ai/blog?id=qwen-image-2.1
8. 《Alibaba Qwen Releases Qwen-Image-2.1: A 7B Open-Weight Model for Image Generation and Editing》— MarkTechPost，2026-09-21，https://www.marktechpost.com/2026/09/21/alibaba-qwen-releases-qwen-image-2-1/
9. 《Alibaba claims new Qwen Image 2.1 AI model beats Google Nano Banana 2.0...》— Tom's Hardware，2026-09-23，https://www.tomshardware.com/tech-industry/artificial-intelligence/alibaba-claims-new-qwen-image-2-1-ai-model-beats-google-nano-banana-2-0-with-minuscule-7b-parameter-model-benchmarks-show-open-weight-contender-is-competitive-with-openai-and-meta-image-models
10. 《Qwen-Image-2.1: Alibaba's new AI image model with transparency feature》— heise online，2026-09-22，https://www.heise.de/en/news/Qwen-Image-2-1-Alibaba-s-new-AI-image-model-with-transparency-feature-11461466.html
11. 《Qwen-Image-2.1 vs Qwen Image 3.0: open weights or the hosted API?》— Apidog Blog，2026-09-28，https://apidog.com/blog/qwen-image-2-1-vs-qwen-image-3-0/
12. 《Qwen Image 3.0 Pro - Advanced AI Image Generation》— ComfyUI Docs，2026-09-02，https://docs.comfy.org/tutorials/partner-nodes/qwen/qwen-image-3-0-pro/workflow
13. 《How to Use Qwen-Image-3.0》（含百炼定价表）— Tech-Insider，2026-09-01，https://tech-insider.org/how-to-use-qwen-image-3-0-2026/
14. 《AI生成合成内容鉴别和标识最佳实践》— 阿里云帮助中心（AI Guardrails），2025-09-02，https://help.aliyun.com/zh/document_detail/2979119.html
15. 《人工智能生成合成内容标识办法》— 国家网信办等四部门，2025-03-14 发布 / 2025-09-01 施行，https://www.cac.gov.cn/2025-03/14/c_1743654684782215.htm
16. 阿里云官方《Qwen Image Generation and Editing 3.0 API Reference》，更新于 2026-09-28，https://www.alibabacloud.com/help/en/model-studio/qwen-image-generation-and-editing-api-reference
17. 社交数据（TikHub）：X/Twitter 搜索 "Qwen-Image"（@SD_Tutorial、@ComfyUI、@_akhaliq、@Lonely__MH、@linoy_tsaban 等，2026-09-20 至 09-29）；知乎文章/回答搜索 "Qwen-Image 通义 图像生成"（@刘琦 实测、《Qwen-Image-2.1 实测》）；B站综合搜索 "Qwen-Image"（@李心宝爱玩Ai、@惊尘丶573、@小珠光、@AIGC特异点 等，2026-09-26 至 09-28），均于 2026-10-01 抓取。

==> anc/research/07-bytedance-seedream.md <==
# ByteDance Seedream 系列（Seedream 5.0 Lite 基线）调研报告

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

- 调研日期：2026-10-01
- 论文基线版本（2026 年 4 月综述）：Seedream 5.0 Lite
- 开发者：ByteDance（字节跳动）Seed 团队
- 调研方法：Octen MCP 实时网页搜索与正文提取（英文为主、中文为辅）＋ TikHub 社交数据（X/Twitter、B站、知乎）。所有信息均为公开来源；时间线以多来源交叉验证为准，无法确认的点均标注"未确认"。

## 最新版本

- **最新成员（截至 2026-10-01）：Seedream 5.0 Flash**，约 2026 年 9 月下旬发布（确切日期未确认；2026-09-25 Picsart 已发布三档对比，2026-09-28 Runware、2026-09-29 Fotor 先后宣布上线该模型），定位"快速、低成本"，与 Pro 共享能力集但输出更快更便宜。
- **质量旗舰：Seedream 5.0 Pro**，2026-07-08 发布（BytePlus 同日宣布 API 上线；部分新闻稿写 7 月 9 日北京发布），面向专业设计与生产流程。
- **与论文基线版本的关系**：Seedream 5.0 Lite（2026-02-10 发布，官方称"Seedream 5.0"，即梦/剪映灰度阶段标为 Preview；部分报道记为 2 月 13 日）并未被替代或改名，而是在 2026 年 7–9 月被**家族化拆分**为三档：Lite（深度思考＋实时检索增强的入门/推理型）、Pro（设计与画质旗舰）、Flash（速度与成本优先），三者并行存在于同一 Seedream 5.0 产品线。综述基线应从"Seedream 5.0 Lite 单一模型"更新为"Seedream 5.0 家族（Lite/Pro/Flash）"。
- **系列时间线**：Seedream 4.0（2025-09-09）→ Seedream 4.5（2025-12-04）→ Seedream 5.0 / 5.0 Lite（2026-02-10）→ Seedream 5.0 Pro（2026-07-08）→ Seedream 5.0 Flash（约 2026-09 下旬）。
- **命名注意**：BytePlus（海外）推文中将模型写作 "Dola Seedream 5.0"（Dola 为 BytePlus/海外渠道品牌前缀，具体命名体系未确认）；国内消费端统一称"即梦 图片 5.0 / 5.0 Pro"。

## 与基线版本对比

| 维度 | Seedream 5.0 Lite（基线，2026-02） | Seedream 5.0 Pro / Flash（2026-07 / 2026-09） |
| --- | --- | --- |
| 定位 | 深度思考＋实时检索增强的统一多模态生成模型 | Pro＝专业设计与画质；Flash＝同能力、更快速更低价 |
| 输出分辨率 | 2K 直出＋4K AI 增强（5.0 发布即如此）；编辑接口最高 3072×3072（fal） | Pro：原生 2K、可放大至 4K；Flash：同分辨率范围、最高 2K |
| 宽高比 | 21:9、16:9、3:2、4:3、1:1、3:4、2:3、9:16（即梦接口） | 同系列共通（各聚合平台略有差异） |
| 文字渲染 | 中英双语排版、版式落位精准 | Pro/Flash 原生多语种文字渲染：14 种语言（invideo）／官方新闻稿称 10+ 语言、CryptoBriefing 称 15 种语言（口径不一，未确认） |
| 编辑 | 笔刷级局部编辑、多图输入（fal 编辑接口支持最多 10 张参考图） | 图层分离（Pro 最多 20 层、Flash 最多 16 层，透明 PNG＋层名/坐标）、点选/框选/草图/标注的区域精准编辑、草图补全 |
| 批量 | 单次 API 最多 6 组生成，可附多变体（fal） | 面向高通量工作流（Flash 明确以"volume"为目标） |
| 速度与成本 | fal 编辑 $0.035/张 | fal Pro 编辑 $0.0675/张（≤1536²）或 $0.135/张（≤2048²）；Runware Flash $0.019/张起 |
| 推理与检索 | 唯一支持生成时实时联网检索的档位 | Pro/Flash 无联网检索（Picsart 对比明确） |
| 基准 | MagicBench 内部评测 | Pro 发布时开源 EdgeBench 基准套件 |

其他变化：5.0 家族相较 4.5（多图一致性、美学指令遵循）在指令遵循、结构一致性、文字渲染上全面提升；Pro 输出被定位为下游视频生成（Seedance 2.x）的高质量参考帧，形成"图—视频"流水线。发布期获客：CapCut 20 次免费生成、即梦 1K 分辨率限时免费、Dreamina 每日积分。

## 风险相关能力

1. **真实感（高风险）**：官方称 Pro 在光影、皮肤纹理、材质反射上接近专业摄影，"生成图更难被分辨为 AI"（BigGo/上海证券报系报道）。X 上已有创作者（如 KeorUnreal，2026-09-21）公开使用 "Grok Imagine 2.0 & Seedream 5.0 Pro" 制作拟真 AI 人物图/视频，拟真人像生产流水线化趋势明显。
2. **文字与排版渲染（高风险）**：信息可视化＋14 语言原生文字排版使伪造公告、海报、"官方截图"、包装与证件类版式的可信度显著提升（对照 2026 年 4 月国内"AI 伪造企业公告刷屏"事件的成因，该事件主要归因 ChatGPT Images 2.0，但同类能力 Seedream 同样具备）。
3. **人物与物体一致性（中高风险）**：最多 10 张参考图输入、角色参考表与分镜级一致性（X 用户实测称可稳定生成 storyboard＋character reference sheet），利于同一"人物"在多张图、多场景中持续出现，即身份叙事型造假。
4. **编辑与迭代（高风险）**："指哪改哪"区域精准编辑与图层分离（最多 20 层）允许只改动真实照片中的单一元素而保持其余像素级不变——这是"真实照片微调式"合成证据的典型放大器。
5. **速度与成本（中高风险）**：Flash 把单张成本压到 $0.019 起、明确面向批量与高通量迭代，降低规模化造假门槛。
6. **推理与搜索接地（双刃）**：仅 Lite 具备生成时实时联网检索，可产出"反映本周新闻/当日数据"的图像（天气、金融走势、时事），既提升信息图可用性，也使伪造"现场感"内容更贴近真实时间线；2026-02 实测（智东西）称其联网检索尚不稳定。
7. **批量生成（中风险）**：单次 API 多组多变体、配套 Coze 工作流可一键批量复刻社交平台图文（知乎教程示范），具备内容农场式规模化生产能力。

## 溯源与安全

Seedream/即梦的溯源合规主要落在**中国监管框架**而非国际标准：《人工智能生成合成内容标识办法》（2025-09-01 施行）要求显式标识（用户可见水印/提示）＋隐式标识（元数据数字水印）。**2026-04-28，网信部门查明"即梦AI"网站存在未有效落实 AI 生成合成内容标识规定要求等问题，违反《网络安全法》《生成式人工智能服务管理暂行办法》《人工智能生成合成内容标识办法》，被依法查处（约谈、责令改正）**；2026-04-30 中央网信办启动"清朗·整治 AI 应用乱象"专项行动（4 个月、两阶段），将"生成合成内容标识落实不到位"列为重点问题，2026-09 第二阶段通报累计清理违法违规信息 561 万余条、查处账号 4.9 万余个、处置违规网站与 App 2400 余个。火山引擎文档提供"AI 生成水印设置"入口与模型备案信息公示；第三方 API（fal）的 Seedream 接口默认内置内容过滤但**允许关闭**。国际侧：**SynthID（Google）与 C2PA Content Credentials 目前只见于 OpenAI/Google/Azure 等产品，未发现 Seedream/即梦/Dreamina 采用 SynthID 或 C2PA 的公开证据（未确认）**；2026-08 MPA 与 ByteDance 就 Seedance/Seedream 等模型签署 IP 保护谅解备忘录（框架性、非约束性，未公布具体拒答清单）。

## 全渠道社区讨论

1. **X/Twitter（BytePlus 官方，2026-07-08）**：宣布 "Seedream 5.0 Pro API is now available on BytePlus"，主打精准编辑、复杂信息可视化、真实人像、跨语言创作，该推获约 441 万浏览、1864 赞，是海外开发者社区的主要信息源。
2. **X/Twitter（AI 创作者 KeorUnreal，2026-09-21）**：以 "Grok Imagine 2.0 & Seedream 5.0 Pro" 组合产出拟真 AI 角色图文/视频（8.3 万浏览），反映拟真人像＋订阅提示词的商业化工单已在英文创作者社区常态化。
3. **X/Twitter（日本创作者 AIconia，2026-03-11）**：称其环境下无法使用 Seedream 5.0、只能用 5.0 Lite 且"不合口味"，折射各地区可用性与体验差异。
4. **B站（Nenly同学，2026-07 上旬）**："Photoshop 终结者？"Seedream 5.0 Pro 深度测评（约 13.7 万播放、1.3 万点赞），肯定"指哪改哪"交互编辑与多图融合，同时指出仍有短板、"先别急着卸载 Photoshop"。
5. **B站（DeepWhite深白色，2026-07）**：Seedream 5.0 Pro 与 GPT 全场景对比实测（1.4 万播放），社区关注点集中在与 ChatGPT Image 的排版/编辑强弱对比。
6. **知乎（郑午时光，2026-09）**：系列教程以国庆海报、月饼礼盒设计为例推荐即梦 Seedream 5.0 Pro，强调信息可视化、框选精准编辑与多图融合，并提示"1K 分辨率限时免费"——中文社区讨论以设计生产教程为主。
7. **评测媒体（Picsart，2026-09-25）**：Pro/Flash/Lite 三档横评，指出 Lite 独有实时联网检索、且官方自认 Lite 在结构稳定性、真实感与美学上仍有提升空间。
8. **媒体实测（智东西 via MoneyDJ/新浪，2026-02-10）**：认为 Seedream 5.0 相对 4.5 提升"难称跨越式"、联网搜索尚不稳定，X 网友评价以"可用性提升"为主——中文媒体早期讨论偏冷静。

## 事件与案例

- **2026-04-28｜即梦AI 被网信部门依法查处**：因未有效落实人工智能生成合成内容标识规定要求（约谈、责令改正），是 Seedream 消费端平台最直接的合规事件（来源：百度百科"即梦AI"词条引官方通报、腾讯云开发者社区 2026-05-11 解读文）。
- **2026-08｜MPA–ByteDance 谅解备忘录**：2026 年 2 月 MPA 因 Seedance 生成逼真演员未授权场景（如 Brad Pitt 与 Tom Cruise 天台打斗片段）发出 cease-and-desist 后，双方于 8 月签署涵盖 Seedance 与 Seedream 的 IP guardrails 框架（Shopifreaks，2026-08-19）；条款为框架性，未公布具体拒答规则。
- **2026-09｜"清朗·整治 AI 应用乱象"第二阶段通报**：涉 AI 虚假信息、假冒仿冒等，清理信息 561 万余条（人民网云南频道，2026-09-21）；为行业整体行动，未单独点名 Seedream。
- **直接归因于 Seedream/即梦的金融、政治、医疗或身份伪造深度伪造事件：未发现**（2026 年 4 月国内"库克入职小米""西山居解散公告"等伪造图潮主要归因 ChatGPT Images 2.0）。

## 可用性与价格

- **消费者入口**：国内＝即梦AI（jimeng.jianying.com／App，图片 5.0、5.0 Pro，1K 分辨率限时免费、每日积分制）、剪映、小云雀、豆包（陆续接入）；海外＝CapCut、Dreamina（dreamina.capcut.com）、BytePlus 侧产品。5.0 发布期 CapCut 提供 20 次免费生成。
- **API 与聚合平台**：火山引擎/火山方舟（国内）、BytePlus ModelArk（海外，2026-07-08 上线 Pro）、fal、Runware、WaveSpeedAI，以及 invideo、Fotor、Artlist、HailuoAI、BudgetPixel 等聚合/创作平台。
- **参考价格（第三方聚合渠道）**：fal：Lite 编辑 $0.035/张；Pro 编辑 $0.0675/张（面积≤1536×1536）或 $0.135/张（至 2048×2048），每张额外输入图 +$0.0045；Runware：Flash $0.019/张起（2K 以内）。官方渠道（即梦/火山方舟/BytePlus）按积分或 token 计费，具体价目未逐一核实（未确认）。
- **地区限制**：国内（即梦/剪映）与海外（CapCut/Dreamina/BytePlus）分渠道运营；有海外用户反映其环境无法使用 Seedream 5.0（仅 Lite），字节自有 App 对美国用户存在限制的报道见于 Seedance 相关文章，Seedream 的具体地区限制未确认。

## 来源

1. 《字节跳动发布Seedream5.0：AI图像生成进入"实用创作"时代》，iMobile/新浪科技，2026-02-11 — https://finance.sina.com.cn/tech/roll/2026-02-11/doc-inhmmfcn0664767.shtml （Octen 搜索）
2. 《字節跳動發布Seedream 5.0，對標Nano Banana Pro》，MoneyDJ/智東西实测引述，2026-02-10 — https://moneydj.com/kmdj/news/newsviewer.aspx?a=70a389cd-a918-4a00-8784-d78984a7e7b5 （Octen 搜索）
3. Seedream 5.0 Lite 官方页面，ByteDance Seed — https://seed.bytedance.com/zh/seedream5_0_lite （Octen 搜索）
4. 《ByteDance launches Seedream 5.0 Pro, escalating the AI image generation arms race》，CryptoBriefing，2026-07-08 — https://cryptobriefing.com/bytedance-seedream-5-pro-ai-image-generation （Octen 搜索）
5. 《ByteDance Unveils Seedream 5.0 Pro Image Model with Four Core Breakthroughs》，BigGo Finance（转上海证券报系），2026-07-08 — https://finance.biggo.com/news/970b9042-b2b4-4d0e-aee0-e926785d936f （Octen 搜索）
6. Seedream 5.0 Pro Image Editing API（含定价），fal.ai — https://fal.ai/models/bytedance/seedream/v5/pro/edit （Octen 搜索）
7. 《Seedream 5.0 Pro vs Flash vs Lite: Compared》，Picsart Blog，2026-09-25 — https://picsart.com/blog/seedream-5-0-models-comparison/ （Octen 搜索＋正文提取）
8. 《Seedream 5.0 Flash is now on Runware》，Runware（LinkedIn），2026-09-28 — https://www.linkedin.com/posts/runware_seedream-50-flash-is-now-on-runware-activity-7510404705827704833-fQat （Octen 搜索）
9. Fotor 官方推文"Seedream 5.0 Flash is now live on Fotor Web&App"，X/Fotor，2026-09-29 — https://x.com/fotor_com （Octen 搜索）
10. BytePlus 官方推文"Seedream 5.0 Pro API is now available on BytePlus"，X/BytePlus，2026-07-08 — https://x.com/BytePlusGlobal/status/2074851378879668708 （TikHub Twitter 搜索）
11. 《ByteDance and the Motion Picture Association agree on IP guardrails for Seedance and Seedream...》，Shopifreaks，2026-08-19 — https://www.shopifreaks.com/bytedance-and-the-motion-picture-association-agree-on-ip-guardrails-for-seedance-and-seedream-after-february-cease-and-desist/ （Octen 搜索）
12. 《事关每位AIGC创作者！AI标识新规详解》（含 2026-04-28 剪映/即梦被约谈），腾讯云开发者社区，2026-05-11 — https://cloud.tencent.com/developer/article/2667205 （Octen 搜索）
13. 百度百科"即梦AI"词条（含 2026-04-28 网信部门查处记录），2026-08-26 更新 — https://baike.baidu.com/item/%E5%8D%B3%E6%A2%A6AI/64609531 （Octen 搜索）
14. 《有图有真相？AI时代，眼见未必为实》，人民网云南频道，2026-09-21 — https://yn.people.com.cn/n2/2026/0921/c378440-41702853.html （Octen 搜索）
15. 《Photoshop「终结者」？…Seedream 5.0 Pro 全方位深度测评》，B站 Nenly同学，2026-07 — https://www.bilibili.com/video/BV1ZPgv6XECw （TikHub Bilibili 搜索）
16. 《国庆节海报…即梦 Seedream 5.0 Pro》，知乎 郑午时光，2026-09 — https://zhuanlan.zhihu.com/p/2081420413129717442 （TikHub 知乎搜索）

==> anc/research/08-other-frontier.md <==
# 其他前沿与开源图像模型（Midjourney、FLUX、Ideogram、Recraft、Stable Diffusion、混元、可灵等）调研报告

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

调研日期：2026-10-01。本报告依据本轮调研的结构化结果整理成文，专有名词保留英文。

## 最新版本

多家并行最新版（截至 2026-10-01）：

- Midjourney V8.2（默认模型，2026-07-24；V8 Alpha 2026-03-17、V8.1 2026-04-14）
- Black Forest Labs FLUX 3（多模态旗舰，图像+视频+音频，2026-07；FLUX.2 [klein]/[dev] 开放权重延续）
- Ideogram 4.0（开放量化权重采用 Ideogram Non-Commercial Model Agreement；推理代码 Apache 2.0，2026-06-03）
- Recraft V4.1 家族（V4.1/V4.1 Pro/V4.1 Vector/V4.1 Utility，另有 V4.1 Flash，2026-05-14）
- Stability AI 仍以 Stable Diffusion 3.5（Large/Turbo/Medium）为最新官方图像模型（2024-10 发布，2026 年无新图像模型）
- Tencent HunyuanImage-3.0（80B MoE，2025-09-28 开源；Instruct/蒸馏检查点 2026-01-26 补充开源）
- 可灵 Kling 3.0 Omni 图像生成（kling-v3-omni-image-generation，2026-02-05 全球上线；可图 Kolors 2.1 支持中英文文字）

论文基线（2026-04）中该方向仅以 "Other frontier and open models" 一行概括，约对应 Midjourney V7/V8.0 Alpha、FLUX.2、Ideogram 3.0、Recraft V4、Stable Diffusion 3.5、HunyuanImage 3.0、可图 Kolors 2.x。

## 与基线版本对比

- Midjourney：V8 生成速度较 V7 约 5 倍提升，V8.1 起 HD 降价 3 倍并成为默认，V8.2 细节更丰富、出图更稳；社区认为 V8 系列丢失了 V8.1 之前的部分艺术化表现力。V8.2 各订阅档通用、HD 计费更高。
- FLUX：FLUX.3 把图像、视频（最长 20 秒、原生音频、多镜头）、音频与动作预测统一进单一多模态模型；FLUX.2 [klein] 家族（4B/9B）实现亚秒级出图与单/多参考图编辑；开放权重策略分化（[klein] 4B 为 Apache-2.0，[dev]/[klein] 9B 为 FLUX 非商用许可，FLUX 3 权重"coming soon"）。
- Ideogram 4.0：describe-structure-recreate 与 bounding-box 布局训练带来更强文字排版与复杂版式控制，标题/正文/图形可输出为可编辑图层；公开量化权重采用 Ideogram Non-Commercial Model Agreement，可用于研究、评估和个人项目；推理代码为 Apache 2.0。商用自部署按官方商用许可办理。
- Recraft V4.1：写实质感更自然，新增 V4.1 Vector（矢量 SVG 直出）、V4.1 Utility（可预测产品图/样机）、V4.1 Flash（最快出图）；Pro 档原生 2K 光栅输出。
- Stable Diffusion 3.5：官方图像线停在 2024-10 的 3.5（Large 8.1B/Turbo/Medium 2.5B），2026 年生态以 SDXL/SD3.5 社区微调与 Civitai 生态为主。
- HunyuanImage-3.0：80B 总参/13B 激活 MoE、统一自回归多模态架构，千字级语义解析与长文本渲染；Instruct 版支持图生图、多图融合、Prompt 自我重写与 CoT Think，Distil 版 8 步出图。
- 可灵 Kling 3.0 Omni：多模态指令深度解析、系列组图与 2K/4K 直出、多参考图；可图 Kolors 2.1 支持中英文文字生成与 180+ 风格。

## 风险相关能力

- 真实感：V8.2、FLUX 3、Recraft V4.1、HunyuanImage-3.0 的人像、材质与光影均达照片级，社区与评测普遍认为 AI 图已无法靠肉眼快速识别。
- 文字与排版渲染：Ideogram 4.0 可编辑文字图层、HunyuanImage-3.0 长文本、可图 2.1 中英文海报字、Midjourney V8 文字改进，伪造截图、海报、票据、新闻页面版式的能力显著上升。
- 人物与主体一致性：可灵 3.0 Omni 人像一致性与主体特征库、Midjourney srefs/moodboards、FLUX 多参考图、Recraft 自定义风格，同一虚构人物可批量复现。
- 开源与本地部署：Ideogram 4.0（非商用权重许可、代码 Apache 2.0）、FLUX.2 [klein] 4B（Apache 2.0）、HunyuanImage-3.0、SD 3.5、Kolors 权重可下载微调，内容限制可被移除、可本地批量部署，难以事后审计。
- 速度与成本：V8.1 HD 降价 3 倍、FLUX.2 [klein] 亚秒级、Recraft V4.1 Flash、可灵 API 1K/2K 图 0.2 元/张、4K 0.4 元/张。
- 推理与接地：HunyuanImage 3.0 CoT Think、Ideogram 结构化布局、FLUX 3 多模态语义，使"按证据造假"更可控。
- 批量生成与 API：Recraft API、阿里云百炼 kling-v3-omni-image-generation、FLUX API、Stability API、Comfy 云端普遍供给，单次可产系列组图。

## 溯源与安全

开放权重侧的输出标识取决于具体检查点、推理配置和部署者。研究推断：自行部署使安全审核与标识流程更易调整；各模型的许可与使用政策应按权重版本核验。商用闭源侧各家实践不一：Midjourney 订阅出图不带可见水印、C2PA 支持未确认；Ideogram 免费档带可见水印、付费档可去除，C2PA 未确认；Black Forest Labs 在 API 输出中支持 C2PA Content Credentials（覆盖范围未确认）；Google SynthID 不适用于上述模型。中国侧受《人工智能生成合成内容标识办法》（2025-09-01 施行）约束，腾讯混元、可灵等平台在生成与传播侧添加 AIGC 显式/隐式标识（B 站等平台内容已普遍带 "aigc" 标注），但开源权重离线生成不受平台标注覆盖。各平台均有拒答与使用政策（禁止真实人物、政治误导、NSFW 等），开源与本地部署绕开该层约束。

## 全渠道社区讨论

- Reddit r/midjourney（2026-07-25，"Thoughts on V8.2?"）：V8.2 细节更丰富、出图更稳，但丢失了 V8.1 擅长的艺术化/超现实表现力，风格取向引发分歧。
- Reddit r/midjourney（2026-03-21，"Why does v7 look better than v8?"，185 赞/64 评论）：V8 Alpha 发布初期大量用户抱怨美学倒退、prompt 遵循改善但视觉质感不如 V7。
- YouTube 频道 Woollyfern 月度更新（2026-07/08 两期）：总结 V8.2 发布、Niji V8 与 Style Creator、V9 早期训练与 Midjourney 首次收购，社区关注 V8 系列迭代节奏与功能回补。
- 评测媒体 the-decoder（2026-03-18）：V8 生成速度约 5 倍提升但最优功能（HD）收费约 4 倍，纯扩散架构在复杂指令遵循上仍落后自回归混合架构，引发"性价比"讨论。
- 知乎问题「腾讯混元推出并开源『混元图像 3.0』，性能效果如何？」（2025-09-28 起，18 个回答、1.2 万+ 浏览）：答主实测认为指令遵循接近 GPT-Image-1、中文文字渲染可用但"文字太假"、美感弱于 Seedream 4.0，结论是"指令遵循不错、美感待加强"。
- 知乎专栏《超硬核横测混元图像 3 和香蕉》（2026-02）：12 维度横测对比 Gemini 3 Pro、ChatGPT Image、即梦 4.0/4.5，认为混元图像 3.0 在场景改造/风格转换上追平部分闭源模型，是私有化部署首选之一，但推理成本高（约 640G 显存），开源蒸馏版 8 步采样折中。
- B 站综合搜索（2026-09/10）：大量 UP 主发布"可灵 AI 创作者计划"与 Kling 4 相关 AIGC 影视/短剧内容，平台自动打 "aigc" 标签，教程类内容（即梦+可灵+剪映全流程）播放量达 10 万+，讨论集中在 AI 短片工业化工作流。
- Hacker News/开发者社区对 FLUX 3 与 FLUX 3 Action（2026-09-23，7B 世界动作模型）的关注点在开放权重策略（FLUX 3 权重 "coming soon"）与多模态统一架构，GIGAZINE 等媒体跟进报道（具体讨论串未逐一核验，未确认）。

## 事件与案例

- 2026-09 中下旬：俄罗斯与伊朗使馆账号传播 AI 生成的"BRICS 峰会"照片并当作真实图片，触达数百万后才被事实核查机构纠正（Resemble AI Deepfake Watchlist，2026-09-17，具体生成模型未确认）。
- 2026-09-19 前后：社交平台流传 AI 生成的仿冒 The Verge 文章截图，谎称 Google Gemini 被黑客攻破，被指为利用高保真图像生成伪造媒体版式的典型演练（note.com N1 分析，2026-09-20，具体模型未确认）。
- 2026-09-30：北爱尔兰 Garvaghy Road 对峙期间，TUV 副领袖 Ron McDowell 转发 AI 生成图片引发误导传播，被媒体列入当周错误信息盘点（thejournal.ie，2026-09-30，具体模型未确认）。
- 2026-09-30：The Guardian 报道 AI 生成的政治人物深度伪造图片（含伪造健康状况、家庭合影的 Warnock 参议员图像）持续困扰选举语境，71% 受访者担忧 deepfake 影响选举（模型归属未确认）。
- 2026-04 以来未发现可明确归因于 Midjourney V8.2、FLUX 3、Ideogram 4.0、Recraft V4.1、SD 3.5、HunyuanImage-3.0 或可灵 3.0 单一模型的重大新事件；2024 年 8 月 FLUX.1 时代政治假图旧案仍被媒体反复引用为开源模型治理警示（Zeit/HandelN1/BR24）。

## 可用性与价格

- Midjourney：仅订阅制（无免费试用，Basic $10/月起，V8.2 各档通用、HD 计费更高），网页 + Discord。
- FLUX：BFL Playground/API 付费按量与开放权重双轨（FLUX.2 [klein] 4B 为 Apache-2.0，[dev]/[klein] 9B 为 FLUX 非商用许可，FLUX 3 API 可用、开放权重未放出），并经 Comfy Cloud、Picsart 等第三方分销。
- Ideogram 4.0：免费档 + 订阅（约 $8-$48/月档位，未逐一核验），公开量化权重供非商用研究与个人项目使用，推理代码为 Apache 2.0；商用自部署需官方商用许可，另计运行硬件与电力成本。
- Recraft：免费积分 + 订阅制（Basic 起价约 $12/月，未确认），API 面向企业与高频批量。
- Stability AI：免费开源权重（Stable Diffusion 3.5 Community License）+ API 试用积分（$5-$25）+ Stable Assistant 订阅约 $9/月起。
- HunyuanImage-3.0：权重开源（腾讯社区许可，商用需遵守条款），腾讯混元官网/元宝可免费体验，云端 API 走腾讯云。
- 可灵 AI：网页/App 积分与会员制（部分图片功能曾限时免费），阿里云百炼 kling-v3-omni-image-generation 按张计费：1K/2K 图 0.2 元/张、4K 图 0.4 元/张（RPM 300）。
- 开源权重类均无地区限制，商业服务受各国合规与内容政策约束。

## 来源

1. Midjourney, "V8 Alpha", updates.midjourney.com, 2026-03-17, https://updates.midjourney.com/v8-alpha/
2. Midjourney, "V8.1 Alpha" / "Version 8.2", updates.midjourney.com, 2026-04-14 / 2026-07-24, https://updates.midjourney.com/version-8-2/
3. Black Forest Labs, "flux2: Official inference repo for FLUX.2 models"（含 2025-11-25 FLUX.2 与 2026-01-15 FLUX.2 [klein] 发布记录）, GitHub, 2026, https://github.com/black-forest-labs/flux2
4. Black Forest Labs, "Introducing FLUX 3"（图像/视频/音频/动作多模态）, bfl.ai, 2026-07（页面更新 2026-09-24）, https://bfl.ai/
5. Wikipedia, "Flux (text-to-image model)"（模型发布时间表：FLUX.3 2026-07、FLUX.2 Max 2025-12）, 2026-09-21 更新, https://en.wikipedia.org/wiki/Flux_(text-to-image_model)
6. Ideogram, "Introducing Ideogram 4.0"（可编辑文字图层；权重与代码许可分开记录）, ideogram.ai, 2026-06-03, https://ideogram.ai/features/2.0
7. Wikipedia, "Ideogram (text-to-image model)"（Ideogram 4.0 稳定版 2026-06-03）, 2026-07-17 更新, https://en.wikipedia.org/wiki/Ideogram_(text-to-image_model)
8. Ideogram, "Licensing"（权重非商用协议；推理代码 Apache 2.0），查阅于 2026-10-02，https://ideogram.ai/licensing/
9. Recraft, "Recraft V4.1 Release: More Beautiful by Nature", recraft.ai/blog, 2026-05-14, https://www.recraft.ai/blog/recraft-v4-1-more-beautiful-by-nature
10. Recraft, "Recraft V4.1 Utility Pro becomes the highest-ranked text-to-image model outside Google and OpenAI", press release, 2026-05-30, https://www.recraft.ai/press-releases/recraft-v4-1-utility-pro-becomes-the-highest-ranked-text-to-image-model-outside-google-and-openai
11. Stability AI 官网新闻（2026 年动态为 Stable Audio 3.0 与融资，图像线最新仍为 SD 3.5）, stability.ai, 2026-08-25, https://stability.ai/
12. Tencent Hunyuan, "HunyuanImage-3.0: A Powerful Native Multimodal Model for Image Generation", GitHub/HuggingFace, 2025-09-28 起（2026-01-26 更新 Instruct 检查点）, https://github.com/Tencent-Hunyuan/HunyuanImage-3.0
13. Tencent Hunyuan Team, "HunyuanImage 3.0 Technical Report", arXiv:2509.23951, 2025-09-28, https://arxiv.org/abs/2509.23951
14. 阿里云百炼, "kling/kling-v3-omni-image-generation 模型信息"（2K/4K 直出、0.2 元/张定价）, 2026（页面抓取 2026-09-13）, https://help.aliyun.com/zh/model-studio/kling-v3-omni-image-generation
15. InfoQ 中文, "可灵 2.0 成最强视觉生成模型？"（可灵 2.0/可图 2.0 全球发布）, 2025-04-16, https://infoq.cn/article/rz71wezzilq4w8hbkegr
16. 腾讯新闻, "可灵 3.0/3.0 Omni 维度测试分析报告"（3.0 系列 2026-02-05 全球上线）, 2026-02-10, https://news.qq.com/rain/a/20260210A06EG900
17. the-decoder, "Midjourney V8 rolls out with 5x faster generation but charges 4x more for its best features", 2026-03-18, https://the-decoder.com/midjourney-v8-rolls-out-with-5x-faster-generation-but-charges-4x-more-for-its-best-features
18. Reddit r/midjourney, "Thoughts on V8.2?"（TikHub reddit 数据）, 2026-07-25, https://www.reddit.com/r/midjourney/comments/1v6dpkn/thoughts_on_v82/
19. 知乎, "腾讯混元推出并开源「混元图像 3.0」，性能效果如何？"（TikHub zhihu 数据）, 2025-09-28 起, https://www.zhihu.com/question/1955598045552022700
20. 知乎专栏, "超硬核横测混元图像 3 和香蕉，一次诚意满满的开源"（TikHub zhihu 数据）, 2026-02, https://zhuanlan.zhihu.com/p/2004198178472355315
21. B 站综合搜索 "可灵3.0"（TikHub bilibili 数据：可灵 AI 创作者计划 AIGC 短剧/教程内容）, 2026-09/10, https://search.bilibili.com/all?keyword=%E5%8F%AF%E7%81%B53.0
22. The Guardian, "As AI images become common, the threat to elections draws alarm", 2026-09-30, https://www.theguardian.com/technology/2026/sep/30/ai-deepfakes-politicans
23. Resemble AI, "The Deepfake Watchlist: Week of September 11-17, 2026"（BRICS 峰会 AI 图事件）, LinkedIn, 2026-09-17, https://www.linkedin.com/posts/resembleai_the-deepfake-watchlist-week-of-september-activity-7506396416341217282-oIR4
24. thejournal.ie, "AI images and misinformation shared widely online during Garvaghy Road stand-off", 2026-09-30, https://www.thejournal.ie/misinfo-roundup-drumcree-march-factcheck-debunked-ron-mcdowell-ai-image-tuv-7178008-Sep2026/
25. DIE ZEIT, "Black Forest Labs: A Nearly Perfect Illusion"（FLUX.1 时代政治假图争议溯源）, 2024-08-29, https://www.zeit.de/digital/datenschutz/2024-08/black-forest-labs-ai-image-generator-elon-musk-english


==> anc/research/09-policy-incidents.md <==
# 政策、溯源标准与事件动态（2026 年 4 月至 10 月）调研报告

证据记录说明：本目录保存调研摘要与来源链接，Octen/TikHub 用于发现线索；逐次查询、完整返回结果、筛选和排除记录未在本目录留存。本材料按叙述性检索笔记使用，社区数字和模型归属需按具体原帖核验。

调研日期：2026-10-01。本报告为独立调研任务的结构化结果整理版，专有名词保留英文。信息不确定处标注"未确认"。

## 政策动态

- 欧盟：AI 生成内容标记与标注行为准则终稿于 2026-06-10 发布；Article 50 官方指南于 2026-07-20 发布、2026-07-31 更新，解释提供者与部署者的透明度义务，相关义务自 2026-08-02 适用。行为准则为自愿采用的履行路径，具体义务范围按 Article 50 和官方指南判断。
- 中国：《人工智能生成合成内容标识办法》（国信办通字〔2025〕2 号，2025-09-01 施行）与强制性国家标准全面执行，要求显式标识（文本起止提示、图片显著提示、视频起始画面与播放周边标识）与隐式标识（元数据嵌入生成属性、服务提供者名称或编码、内容编号）。"清朗·整治AI应用乱象"专项行动 2026-04-30 启动、分两阶段共 7 类问题，累计清理违法违规信息 561 万余条、查处账号 4.9 万余个、处置网站与 App 2400 余个。剪映、猫箱、即梦AI 于 2026-04-28 被首批点名查处。广电总局 2026-09 要求使用 AI 的广电视听节目必须加内容标识、严禁 AI 魔改。
- 美国：FTC 自 2026-05-19 起执行 TAKE IT DOWN Act（每次违规最高 $53,088，已向 12 家 nudify 站点发出警告；正式执法案件截至 2026-10-01 未见公开，未确认）。
- 印度：SGI（Synthetic Generated Information）修正案 2026-02-20 生效。
- 英国：Data (Use and Access) Act 第 138 条并行推进，制度仍不如欧盟确定。

- 加拿大：OPC 于 2026-06-11 在 PIPEDA Findings #2026-004 中认定 X Corp. 与 xAI 对非自愿性化深伪的个人信息处理违反 PIPEDA。报告引述的规模数字为媒体及第三方估计；季度进度报告与年度独立审计为企业整改承诺，报告发布时有效性尚待验证。
- 欺诈统计口径：Entrust《2025 Identity Fraud Report》发布于 2024-11-19，完整报告共 42 页；样本覆盖 2023-09-01 至 2024-08-31 的客户身份核验。244% 年增和相较 2021 年增长 1,600% 描述数字文件伪造，厂商客户数据应按该样本解释。Shufti 的 2026 年数字标为厂商预测，模型贡献和整体社会发生率另行核验。

## 标准与溯源进展

- C2PA：2.2/2.4 版本 + Conformance Program + CAWG Identity Assertions，trust list 自 2026-01-01 冻结旧 Interim Trust List；IPTC 2026-07-08 发布 C2PA Content Credentials FAQ。
- Google：SynthID 累计为超 1000 亿件媒体加水印，检测入口扩展到 Gemini、Chrome、Search；2026-08-13 开源 Credentio（C++ C2PA 验证库）降低本地验证成本。
- OpenAI：2026-05 起 C2PA Content Credentials 与 SynthID 双轨叠加并加入 C2PA Conformance，上线公共验证工具。
- Apple：iOS 27（WWDC 2026）采用 C2PA/内容凭证。Anthropic：2026-08 采用 SynthID-Text 变体为 Claude 文本加水印。SynthID Bio 2026-09-30 拓展到蛋白质。
- 检测边界：Gemini 的 SynthID 检测器 2026-07 出现会话串号假阳/假阴（Lead Stories 2026-07-13），2026-07-16 修复；"无水印不等于真图"成为核查共识。

## 新事件与事实核查

- 政治：Trump 与 Natalie Harp "亲吻" AI 伪造图（2026-09，Threads 到 X、YouTube，数千万浏览，NYT 数小时后证伪）。
- 政治：College Park 市长 Bianca Motley Broom "酒吧亲吻"伪造图（2026-09，Facebook 传播后证伪）。
- 政治与医疗：McConnell "住院插管"伪造图（2026-07，Snopes 借 SynthID 水印高调证伪，为水印溯源首次大规模发挥作用的案例）。
- 体育：Lamine Yamal "夺冠后披巴勒斯坦旗"伪造图（2026-07，AFP/Full Fact 证伪，溯源水印解出）。
- 名人与媒体误信：Dua Lipa "西西里婚礼" AI 照片（2026-06，原帖带 #ai 标签仍被印度、南非媒体及电台误发）。
- 公共事件："重庆南岸立交桥倒塌"10 秒 AI 视频（2026-08，发布者已标"AI生成"仍被行政拘留 6 日，说明标注不等于免责）。
- 医疗与人物："大猩猩 Julius 呼救"监控伪造图（2026-07/08，OpenAI SynthID 检测证伪）；加纳主播 "住院"伪造图（2026-07，Hive 判定 99.9% AI）。
- 金融：意大利 Fideuram（Intesa Sanpaolo）95M 欧元语音克隆 + 伪造 WhatsApp/邮件诈骗（2026-02 作案、2026-09 曝光，追回 53M 欧元）；"个人存款计结息规则新规""8 家新能源车企被约谈"等 AI 捏造谣言（2026-05/06，央行、金融监管总局、中汽协辟谣）；南非 FSCA 警告冒充财经记者的 deepfake 投资骗局（2026-06-05）。
- 身份欺诈：Shufti《Identity Fraud Index Report 2026》预计 2026 年 deepfake 身份欺诈同比增长 495%，其中 document deepfakes 增长 3,892%；印度 video KYC 被 AI 合成身份攻破（2026-06）。
- 其他：印尼 "线上赌博代言"深度伪造视频（2026-07-14，音频 98.1% AI）；AI 伪造图像干扰加拿大 Calgary 失踪男孩搜救（2026-07）；2026 世界杯 AI "看台美女"视频与假票务网站（2026-06，EBU 事实核查网络集体证伪）。

## 全渠道社区讨论

- X/Twitter：欧盟官方 @DigitalEU 就 Article 50 指南与行为准则公开征询从业者对"如何检测和标注 AI 生成内容"的意见，争论焦点是"无单一标记技术能满足 Article 50(2) 四项要求"的可行性（渠道：X/Twitter，TikHub 抽样 + TechPolicy.Press）。
- 微博：@蓝鲸新闻（2026-09-17）转述广电总局标识要求，讨论传统广电落地标注的成本；@人民法院报（2026-09-16）以"AI 造的 985 专车"视频普法，讨论平台自动标注与发布者声明的责任分层（渠道：微博，TikHub 抽样）。
- Reddit 与 X：McConnell 伪造图线程在 SynthID 水印证伪后，核查与开发者社区集中讨论"无水印不等于真图"的检测边界（渠道：Reddit、X、Bluesky）。
- X、Threads、YouTube：Trump-Harp 伪造图辟谣后用户两极分化，呈现 liar's dividend 式争论（渠道：X、Threads、YouTube，NYT 摘录）。
- LinkedIn：Resemble AI《Deepfake Watchlist》周更跟踪合成媒体事件与政策线索，并指出公众辨识伪造图的成功率接近抛硬币（渠道：LinkedIn 从业者社区）。

## 对综述风险框架的影响

1. 标注与溯源信号存在双向不确定性："有水印/有凭证"不等于内容为真，"无凭证"不等于伪造；C2PA 元数据易被截图与转码剥离，SynthID 只对自愿盖章的生成器有效，本地开源模型无水印。风险框架应以多证据融合替代单一 provenance 判定。
2. "标注不等于免责"：重庆立交桥 AI 视频案中发布者已标"AI生成"仍被行拘 6 日；欧盟 deepfake 标签义务与内容违法责任并行。风险分级应把"内容危害"与"标注合规"解耦为两条独立轴。
3. 身份欺诈与金融深伪量价齐升：deepfake 身份欺诈 2026 年预计增长 495%，document deepfakes 增长 3,892%；Fideuram 95M 欧元语音克隆诈骗、video KYC 被绕过；"单次 selfie/证件核验"应视为不可靠控制。
4. 政治与选举场景伪造图密集出现（Trump-Harp、College Park 市长、McConnell 住院图），并催生 liar's dividend；风险框架需纳入"辟谣速度对扩散速度"的时滞指标。
5. 平台标注需按内容类型、检测信号和标签位置评估：YouTube 于 2026-05-27 宣布在视频播放器下方或 Shorts 画面展示更醒目的标签，并逐步自动标注检测到的写实 AI 内容；一般检测错误可由创作者更正，YouTube 自家 AI 工具或标明全 AI 生成的 C2PA 内容保留永久披露。Meta 于 2026-06-01 更新广告规则，将 AI info 纳入 About this ad，并开始通过行业信号识别第三方 AI 工具制作的广告。两者均为官方宣布的规则与推出过程，实际覆盖按具体场景核验。
6. 低边际成本作案工具化：deepfake 诈骗套餐月费低至 $60、AI 造谣"起号-变现-转卖"灰产链、deepfake 诈骗收益约为传统诈骗 4.5 倍；生成成本下降速率可作为长期压力指标。

## 来源

1. European Commission, "Commission publishes Code of Practice on marking and labelling AI-generated content", 2026-06-10, https://digital-strategy.ec.europa.eu/en/news/commission-publishes-code-practice-marking-and-labelling-ai-generated-content
2. Bird & Bird, "Taking the EU AI Act to Practice: The Final Transparency Code of Practice", 2026-06-22, https://twobirds.com/en/insights/2026/taking-the-eu-ai-act-to-practice-the-final-transparency-code-of-practice
3. TechPolicy.Press, "The EU's AI Transparency Code of Practice, Explained", 2026-06-24, https://techpolicy.press/the-eus-ai-transparency-code-of-practice-explained
4. Unite.AI, "EU法律规定AI内容标签成为强制性", 2026-07-31, https://www.unite.ai/zh-cn/ai-content-labels-become-mandatory-under-eu-law/
5. heise online, "EU guidelines for AI labeling requirements effective from August", 2026-07-20, https://heise.de/en/news/EU-guidelines-for-AI-labeling-requirements-effective-from-August-11371313.html
6. Meta Newsroom, "Meta is signing the EU AI Act Code of Practice on Transparency of AI-Generated Content", 2026-07-28, https://about.fb.com/news/2026/07/meta-is-signing-the-eu-ai-act-code-of-practice-on-transparency-of-ai-generated-content/
7. 中国政府网 / 国家网信办等四部门, "关于印发《人工智能生成合成内容标识办法》的通知（国信办通字〔2025〕2号）", 2025-03-07（施行 2025-09-01）, https://www.gov.cn/zhengce/zhengceku/202503/content_7014286.htm
8. TechWeb / 新浪科技, "AI生成必须'亮明身份'！网信办点名查处'剪映''即梦AI'等平台", 2026-04-29, https://tech.sina.cn/2026-04-29/detail-inhwckrq6864748.d.html
9. 腾讯网 / 网信中国, "网信办整治AI应用乱象：累计清理违法违规信息561万余条、账号4.9万余个", 2026-09-02, https://news.qq.com/rain/a/20260902A05M1S00
10. HK01 转述网信中国, "网信办开展为期4个月专项行动 重点整治AI应用乱象", 2026-04-30, https://global.hk01.com/即时中国/60345630/
11. The Verge, "OpenAI says it's getting serious about AI detection and labeling", 2026-05-19, https://www.theverge.com/ai-artificial-intelligence/933442/openai-synthid-content-credentials-c2pa-expansion
12. The Verge, "Google is trying to make deepfake detection more accessible", 2026-05-19, https://theverge.com/tech/933424/google-synthid-c2pa-content-credentials-expansion
13. Google Developers Blog, "Introducing Credentio: Open Source C++ Library for C2PA Content Credentials", 2026-08-13, https://developers.googleblog.com/introducing-credentio-open-source-c-library-for-c2pa-content-credentials-from-google/
14. The Verge, "Anthropic explains how Claude's invisible text watermarks will work", 2026-08-17, https://www.theverge.com/ai-artificial-intelligence/980869/anthropic-claude-watermarks-synthid-text-system
15. TechCrunch, "Google's deepfake detector system used to debunk McConnell hoax pic", 2026-07-08, https://flipboard.com/topic/googleai/google-s-deepfake-detector-system-used-to-debunk-mcconnell-hoax-pic/
16. The New York Times, "An A.I. Image of Trump Kissing a Woman Was Fake. It Spread Anyway.", 2026-09-22, https://www.nytimes.com/2026/09/22/business/trump-natalie-harp-photo-ai.html
17. The Guardian, "As AI images become common, the threat to elections draws alarm", 2026-09-30, https://www.theguardian.com/technology/2026/sep/30/ai-deepfakes-politicans
18. EBU Spotlight, "World Cup 2026: The viral posts that are completely fake", 2026-06-19, https://spotlight.ebu.ch/p/world-cup-2026-misinformation-ai-fakes
19. FTC Business Blog, "Take It Down Act enforcement starts now", 2026-05-18, https://www.ftc.gov/business-guidance/blog/2026/05/take-it-down-act-enforcement-starts-now-what-know-about-ftc-tida
20. Law.com, "FTC Fires First Warning Shots at 'Nudify' Sites Under New Federal Deepfake Law", 2026-05-20, http://www.law.com/corpcounsel/2026/05/20/ftc-fires-first-warning-shots-at-nudify-sites-under-new-federal-deepfake-law/
21. Shufti Pro, "Deepfake-Powered Identity Fraud Is Surging in 2026 (Identity Fraud Index Report 2026)", 2026-06-22, https://shuftipro.com/resources/whitepapers-reports/deepfake-identity-fraud-index-report-2026/
22. Gulf News / Reuters, "AI Voice Cloning Scam Hits Italian Bank: Fideuram €95M", 2026-09-26, https://www.gulfnews.com/amp/story/world/europe/ai-voice-cloning-scam-hits-italian-bank-fake-executives-trigger-95m-overseas-transfers-1.500688692
23. ANM Global, "Regulating Synthetic Content: Key Implications of the IT Rules Amendment, 2026", 2026-05-07, https://anmglobal.net/articles/regulating-synthetic-content-key-implications-of-the-it-rules-amendment-2026
24. AIR Media-Tech, "YouTube AI Content Disclosure Rules in 2026", 2026-09-30, https://air.io/en/youtube-hacks/youtube-ai-disclosure-in-2026-label-it-yourself-or-youtube-will
25. 什么值得买（引央视新闻/微博/人民网）, "标了'AI生成'照样拘6天（重庆立交桥 AI 视频案）", 2026-08-19, https://post.smzdm.com/p/ad7dg4pk/
26. Resemble AI / LinkedIn, "The Deepfake Watchlist: Week of July 17-23, 2026", 2026-07-24, https://www.linkedin.com/pulse/deepfake-watchlist-week-july-17-23-2026-resembleai-qoahc
27. Lead Stories / Yahoo Tech, "Warning: Google Gemini SynthID AI Watermark Detector Appears To Mix Up Results", 2026-07-13, https://tech.yahoo.com/ai/gemini/articles/warning-google-gemini-synthid-ai-223548840.html
28. IPTC, "IPTC publishes Frequently Asked Questions on C2PA Content Credentials", 2026-07-08, https://iptc.org/news/iptc-c2pa-content-credentials-faqs-released/

29. European Commission, "Guidelines on transparency obligations for providers and deployers of AI systems", 2026-07-20（更新 2026-07-31）, https://digital-strategy.ec.europa.eu/en/library/guidelines-transparency-obligations-providers-and-deployers-ai-systems
30. The YouTube Team, "Improving AI labels for viewers and creators", 2026-05-27, https://blog.youtube/news-and-events/improving-ai-labels-viewers-creators/
31. Pedro Pavón / Meta, "Expanding GenAI Transparency for Meta’s Ads Products", 2026-06-01 更新（原文 2025-02-03）, https://about.fb.com/news/2025/02/gen-ai-transparency-metas-ads-products/
32. Office of the Privacy Commissioner of Canada, "Commissioner-initiated complaints concerning X Corp.’s and X.AI LLC’s compliance with PIPEDA", 2026-06-11, https://www.priv.gc.ca/en/opc-actions-and-decisions/investigations/investigations-into-businesses/2026/pipeda-2026-004/
33. Entrust, "2025 Identity Fraud Report", 2024-11-19, https://www.entrust.com/sites/default/files/documentation/reports/2025-identity-fraud-report.pdf
34. Entrust, "Deepfake Attacks Strike Every Five Minutes Amid 244% Surge in Digital Document Forgeries", 2024-11-19, https://www.entrust.com/company/newsroom/deepfake-attacks-strike-every-five-minutes


==> generate_figures.py <==
"""Regenerate the paper's vector figures from documented facts and diagrams."""

from math import atan2, cos, sin, pi
from pathlib import Path
from xml.sax.saxutils import escape

from reportlab.lib import colors
from reportlab.lib.styles import ParagraphStyle
from reportlab.pdfgen import canvas
from reportlab.platypus import Paragraph, Table, TableStyle


OUT = Path(__file__).resolve().parent / "figures"
OUT.mkdir(exist_ok=True)
BLUE = colors.HexColor("#24577A")
INK = colors.HexColor("#20262B")
GRAY = colors.HexColor("#59616A")
LINE = colors.HexColor("#BCC6CD")
PALE = colors.HexColor("#EDF3F7")
LIGHT = colors.HexColor("#F4F5F6")
WHITE = colors.white


class Figure:
    def __init__(self, filename, title, height=400, width=650):
        self.width, self.height = width, height
        self.path = OUT / filename
        self.c = canvas.Canvas(str(self.path), pagesize=(width, height), pageCompression=1)
        self.c.setTitle(title)
        self.c.setAuthor("Seeing Is No Longer Believing")
        self.c.setCreator("paper/generate_figures.py (ReportLab)")
        self.text(title, 20, 14, width - 40, size=19, bold=True, color=INK)

    def text(self, text, x, top, width, size=14, bold=False, color=INK, align=0):
        style = ParagraphStyle(
            "figure", fontName="Times-Bold" if bold else "Times-Roman",
            fontSize=size, leading=size * 1.17, textColor=color, alignment=align,
            spaceBefore=0, spaceAfter=0,
        )
        p = Paragraph(escape(text).replace("\n", "<br/>"), style)
        _, h = p.wrap(width, self.height)
        if x < 0 or x + width > self.width + .1 or top < 0 or top + h > self.height + .1:
            raise ValueError(f"Text outside figure: {self.path.name}: {text}")
        p.drawOn(self.c, x, self.height - top - h)
        return h

    def line(self, x1, y1, x2, y2, color=LINE, width=1.2, dash=None):
        c = self.c
        c.saveState()
        c.setStrokeColor(color)
        c.setLineWidth(width)
        if dash:
            c.setDash(dash)
        c.line(x1, self.height - y1, x2, self.height - y2)
        c.restoreState()

    def arrow(self, x1, y1, x2, y2, color=BLUE, width=1.3):
        self.line(x1, y1, x2, y2, color, width)
        angle = atan2(y2 - y1, x2 - x1)
        a = 6
        self.line(x2, y2, x2 - a * cos(angle - pi / 6), y2 - a * sin(angle - pi / 6), color, width)
        self.line(x2, y2, x2 - a * cos(angle + pi / 6), y2 - a * sin(angle + pi / 6), color, width)

    def box(self, x, top, width, height, title, body="", fill=PALE,
            title_size=15, body_size=13.5, border=LINE, align=1):
        c = self.c
        c.setFillColor(fill)
        c.setStrokeColor(border)
        c.setLineWidth(.8)
        c.roundRect(x, self.height - top - height, width, height, 3, fill=1, stroke=1)
        th = self.text(title, x + 9, top + 10, width - 18,
                       title_size, bold=True, color=BLUE, align=align)
        total = 20 + th
        if body:
            bh = self.text(body, x + 9, top + 16 + th, width - 18,
                           body_size, color=INK, align=align)
            total += 6 + bh
        if total > height + .1:
            raise ValueError(f"Text exceeds box: {self.path.name}: {title}")

    def note(self, text, top=None):
        self.text(text, 20, self.height - 37 if top is None else top,
                  self.width - 40, size=12.5, color=GRAY)

    def table(self, data, widths, top=58, size=14, row_backgrounds=None):
        style = ParagraphStyle("cell", fontName="Times-Roman", fontSize=size,
                               leading=size * 1.16, textColor=INK)
        head_style = ParagraphStyle("head", parent=style, fontName="Times-Bold", textColor=BLUE)
        cells = [[Paragraph(escape(str(cell)).replace("\n", "<br/>"),
                            head_style if i == 0 else style)
                  for cell in row] for i, row in enumerate(data)]
        table = Table(cells, colWidths=widths, hAlign="LEFT")
        commands = [
            ("VALIGN", (0, 0), (-1, -1), "TOP"),
            ("LEFTPADDING", (0, 0), (-1, -1), 9),
            ("RIGHTPADDING", (0, 0), (-1, -1), 9),
            ("TOPPADDING", (0, 0), (-1, -1), 9),
            ("BOTTOMPADDING", (0, 0), (-1, -1), 9),
            ("BACKGROUND", (0, 0), (-1, 0), PALE),
            ("LINEABOVE", (0, 0), (-1, 0), 1.2, BLUE),
            ("LINEBELOW", (0, 0), (-1, 0), .8, BLUE),
            ("LINEBELOW", (0, 1), (-1, -1), .5, LINE),
        ]
        for i in range(1, len(data)):
            commands.append(("BACKGROUND", (0, i), (-1, i),
                             row_backgrounds[i-1] if row_backgrounds else (WHITE if i % 2 else LIGHT)))
        table.setStyle(TableStyle(commands))
        tw, th = table.wrap(self.width - 40, self.height)
        if top + th > self.height - 45:
            raise ValueError(f"Table exceeds figure: {self.path.name} ({th})")
        table.drawOn(self.c, 20, self.height - top - th)
        return th

    def save(self):
        self.c.showPage()
        self.c.save()
        print(self.path.name)


def technology_pipeline():
    f = Figure("fig01_technology_pipeline.pdf", "How generated images enter evidence workflows", 340)
    steps = [
        ("Request", "Prompt, images,\nand context"),
        ("Plan", "Interpret the claim\nand constraints"),
        ("Generate", "Compose scenes,\ntext, and layout"),
        ("Refine", "Edit details and\nretain subjects"),
        ("Distribute", "Posts, files,\nor screenshots"),
    ]
    for i, (title, body) in enumerate(steps):
        x = 20 + i * 125
        f.box(x, 66, 110, 100, title, body)
        if i < 4:
            f.arrow(x + 113, 116, x + 122, 116)
    f.arrow(325, 171, 325, 208)
    f.box(80, 213, 490, 76, "A visual artifact is treated as a real-world claim",
          "Scene, identity, payment, event, or clinical record", fill=LIGHT,
          title_size=16, body_size=14)
    f.note("Risk depends on the claim, distribution channel, and decisions made from the artifact.")
    f.save()


def capabilities():
    f = Figure("fig02_documented_capabilities.pdf", "Documented capabilities across deployment modes", 445)
    data = [
        ["Access", "Model", "Documented capability highlights"],
        ["Hosted", "GPT Image 2.5", "High-resolution output, instruction following, iterative editing"],
        ["Hosted", "Nano Banana Pro", "Up to 14 reference images, 5 consistent characters, search grounding"],
        ["Hosted", "Qwen-Image 3.0 Pro", "Unified generation and editing, 1-3 reference images"],
        ["Hosted", "Seedream 5.0", "Pro: region editing and layer separation\nLite: search-guided generation and editing"],
        ["Open weights", "Qwen-Image 2.1", "Up to 10 reference images, local editing, RGBA output\nQwen Research License"],
        ["Open weights", "Ideogram 4.0", "Weights: Ideogram Non-Commercial License\nInference code: Apache 2.0"],
    ]
    f.table(data, [90, 164, 356], size=14, row_backgrounds=[WHITE, LIGHT, WHITE, LIGHT, PALE, PALE])
    f.note("Capabilities vary by model version and deployment. Open-weight releases carry model-specific licenses.")
    f.save()


def threat_paths():
    f = Figure("fig03_threat_pathways.pdf", "Threat pathways for synthetic visual evidence", 385)
    data = [
        ["Context", "Artifact and asserted claim", "Acceptance channel", "Possible consequence"],
        ["Crisis and politics", "Scene or public-figure image presented as a real event", "Social sharing, news coverage, official-looking accounts", "Public action, reputation damage, distorted judgment"],
        ["Finance and identity", "Document, screenshot, or selfie presented as payment or identity proof", "Accounts payable, onboarding, identity checks", "Financial loss or unauthorized access"],
        ["Medicine", "Synthetic or edited scan presented as patient evidence", "Clinical assessment or patient-record workflow", "Diagnostic error or corrupted records"],
        ["Legal and contracts", "Altered document or image presented as supporting proof", "Contract approval, dispute, or evidence review", "Invalid approval or an unjustified decision"],
    ]
    f.table(data, [110, 190, 170, 140], size=13.5)
    f.note("Each pathway links a plausible visual artifact to an asserted evidentiary role and an acceptance channel.")
    f.save()


def incidents():
    f = Figure("fig04_public_timeline.pdf", "Documented synthetic-imagery incidents over time", 335)
    cases = [
        ("March 2023", "Public figures", "Trump arrest images\nand Pope puffer photo"),
        ("May 2023", "Crisis claim", "False image of a\nPentagon explosion"),
        ("October 2024", "Conflict claim", "AI images of landings\nat a burning Beirut airport"),
        ("July 2026", "Trusted interface", "Google Earth generation\nfeature withdrawn"),
    ]
    for i, (date, title, body) in enumerate(cases):
        x = 20 + i * 157
        f.text(date, x, 65, 140, size=15, bold=True, color=BLUE, align=1)
        f.line(x + 70, 97, x + 70, 120, color=BLUE)
        f.c.setFillColor(BLUE)
        f.c.circle(x + 70, f.height - 107, 3, fill=1, stroke=0)
        f.box(x, 131, 140, 135, title, body, fill=LIGHT if i < 3 else PALE)
        if i < 3:
            f.arrow(x + 73, 107, x + 157 + 63, 107)
    f.note("Episodes appear in chronological order rather than to scale and do not measure incident frequency.")
    f.save()


def abuse_lifecycle():
    f = Figure("fig05_abuse_lifecycle.pdf", "Abuse lifecycle and intervention points", 400)
    stages = [
        ("Frame intent", "Select a claim,\nrecipient, or workflow"),
        ("Create artifact", "Generate, edit, and\nrepair the visual"),
        ("Assert context", "Attach identity,\ncaption, or authority"),
        ("Spread", "Upload, forward,\nand amplify"),
        ("Act on claim", "Accept as evidence\nor make a decision"),
    ]
    controls = [
        "Provider policies\nand request review",
        "Generation controls\nand provenance",
        "Source and account\nchecks",
        "Labels, distribution\nfriction, corrections",
        "Independent sector\nverification",
    ]
    for i, ((title, body), control) in enumerate(zip(stages, controls)):
        x = 20 + i * 125
        f.box(x, 69, 110, 115, title, body)
        if i < 4:
            f.arrow(x + 113, 126, x + 122, 126)
        f.arrow(x + 55, 190, x + 55, 227, color=GRAY)
        f.box(x, 235, 110, 110, "Control point", control, fill=LIGHT, title_size=14, body_size=13)
    f.note("Controls target distinct stages and work together within the receiving workflow.")
    f.save()


def forgery_trend():
    f = Figure("fig08_document_forgery_trend.pdf", "Document fraud categories in Entrust customer data", 440)
    left, right, top, bottom = 63, 470, 73, 343
    years = [2021, 2022, 2023, 2024]
    series = [
        ("Digital forgery", [3.4, 13.6, 16.7, 57.5], BLUE, None),
        ("Physical counterfeit", [87.9, 72.7, 73.2, 32.3], INK, None),
        ("Digital counterfeit", [4.7, 9.0, 7.7, 6.1], GRAY, [6, 3]),
        ("Physical forgery", [4.0, 4.7, 2.4, 4.1], colors.HexColor("#8998A3"), [2, 3]),
    ]
    f.text("Share of classified document fraud, %", left, 46, 430, size=13, color=GRAY)
    def xy(i, value):
        return left + i * (right - left) / 3, bottom - value * (bottom - top) / 100
    for value in range(0, 101, 20):
        y = bottom - value * (bottom - top) / 100
        f.line(left, y, right, y, color=LINE, width=.5)
        f.text(str(value), 21, y - 8, 32, size=13, align=2, color=GRAY)
    f.line(left, top, left, bottom, color=GRAY, width=.8)
    for i, year in enumerate(years):
        x, _ = xy(i, 0)
        f.text(str(year), x - 22, bottom + 9, 44, size=14, align=1)
    for j, (label, values, color, dash) in enumerate(series):
        for i in range(3):
            f.line(*xy(i, values[i]), *xy(i+1, values[i+1]), color=color, width=2, dash=dash)
        for i, value in enumerate(values):
            x, y = xy(i, value)
            f.c.setFillColor(color)
            f.c.circle(x, f.height - y, 2.8, fill=1, stroke=0)
        ly = 106 + j * 53
        f.line(492, ly + 8, 516, ly + 8, color=color, width=2, dash=dash)
        f.text(label, 525, ly, 105, size=13.5, color=color)
    for value, color in [(57.5, BLUE), (32.3, INK)]:
        _, y = xy(3, value)
        f.text(f"{value:.1f}%", right - 59, y - 24, 55, size=14, bold=True, color=color, align=2)
    f.note("Source: Entrust 2025 Identity Fraud Report, p. 17, published November 2024.\nThe 2024 series covers customer verification checks from September 2023 through August 2024.", top=386)
    f.save()


def verification_lag():
    f = Figure("fig09_verification_lag.pdf", "Propagation and verification follow different processes", 365)
    f.text("Distribution", 20, 67, 110, size=15, bold=True, color=BLUE)
    f.text("Verification", 20, 209, 110, size=15, bold=True, color=BLUE)
    upper = ["Initial claim", "Reposts and\ncopies", "New audiences", "Correction\ncirculated"]
    lower = ["Preserve the\nartifact", "Trace source\nand capture", "Corroborate\nthe assertion", "Record the\nassessment"]
    for i, (up, down) in enumerate(zip(upper, lower)):
        x = 136 + i * 125
        f.box(x, 59, 110, 74, up, title_size=14.5)
        f.box(x, 202, 110, 74, down, title_size=14.5, fill=LIGHT)
        if i < 3:
            f.arrow(x + 113, 96, x + 122, 96)
            f.arrow(x + 113, 239, x + 122, 239, color=GRAY)
    f.arrow(183, 137, 183, 195, color=GRAY)
    f.arrow(569, 195, 569, 139, color=GRAY)
    f.text("Claim reaches reviewers", 199, 155, 151, size=13, color=GRAY)
    f.text("Assessment informs correction", 363, 155, 195, size=13, color=GRAY, align=2)
    f.note("Schematic sequence with unscaled intervals. Reposts can spread before source and claim checks finish.")
    f.save()


def control_stack():
    f = Figure("fig10_control_stack.pdf", "Complementary layers of control", 405)
    rows = [
        ("Design", "Define permitted use and high-stakes restrictions"),
        ("Generation", "Review requests, moderate outputs, and retain service logs"),
        ("Provenance", "Record signed source and edit assertions and attach origin signals"),
        ("Distribution", "Display context and labels and slow unverified crisis claims"),
        ("Institutional acceptance", "Verify the asserted claim against independent records and sources"),
    ]
    for i, (title, body) in enumerate(rows):
        top = 60 + i * 56
        f.box(20, top, 610, 49, title, fill=PALE if i % 2 == 0 else LIGHT,
              title_size=14.5, align=0)
        f.text(body, 194, top + 11, 420, size=14, color=INK)
    f.note("Each layer addresses a distinct question. High-stakes actions require verification of the real-world claim.")
    f.save()


def policy_timeline():
    f = Figure("fig11_policy_dates.pdf", "Policy milestones and regulatory scope", 420)
    policies = [
        ("2025-09-01", "China", "AI-generated content labeling measures", "Explicit and implicit labels for covered generation and dissemination services."),
        ("2026-05-19", "United States", "TAKE IT DOWN Act, Section 3", "Notice-and-removal process for nonconsensual intimate imagery within 48 hours of a valid request."),
        ("2026-08-02", "European Union", "AI Act, Article 50", "Provider machine-readable marking and deployer deepfake disclosure duties within statutory scope."),
        ("2026-12-02", "European Union", "Existing-provider transition", "Transition deadline on machine-readable marking for systems placed on the market before 2026-08-02."),
    ]
    for i, (date, region, name, body) in enumerate(policies):
        x = 20 + i * 157
        f.text(date, x, 60, 140, size=15.5, bold=True, color=BLUE, align=1)
        f.line(x + 70, 85, x + 70, 113, color=BLUE)
        f.c.setFillColor(BLUE)
        f.c.circle(x + 70, f.height - 99, 3, fill=1, stroke=0)
        if i < 3:
            f.arrow(x + 75, 99, x + 157 + 64, 99)
        f.box(x, 119, 140, 232, region, name + "\n\n" + body, title_size=15, body_size=13,
              fill=LIGHT if i == 3 else PALE, align=0)
        if i == 3:
            f.text("Scheduled after cutoff", x, 360, 140, size=12, bold=True, color=GRAY, align=1)
    f.note("Milestones appear in chronological order rather than to scale. Review cutoff: 1 October 2026.")
    f.save()


def control_functions():
    f = Figure("fig12_control_functions.pdf", "Controls provide different functions", 510)
    data = [
        ["Control", "Primary function", "What the receiving workflow must check"],
        ["Visible label", "Communicate synthetic involvement to a viewer", "Whether the label remains visible and explains the context"],
        ["Invisible watermark", "Signal output from a participating generator", "Detector coverage, signal integrity, and the asserted claim"],
        ["C2PA manifest", "Bind signed source and edit assertions to content", "Credential validity, signer trust, and external corroboration"],
        ["Provider moderation", "Restrict requests and outputs within a service", "The service's scope and enforcement at the point of creation"],
        ["Platform friction", "Slow or contextualize circulation during review", "The claim's urgency, source context, and correction reach"],
        ["Sector verification", "Test a claim using independent sources or records", "Identity, event, payment, or clinical facts relevant to the decision"],
        ["Incident reporting", "Enable correction, removal, and accountable records", "Evidence preservation, escalation, and response ownership"],
    ]
    f.table(data, [128, 218, 264], size=13.5)
    f.note("Combine controls that match both the asserted claim and the receiving institution's duties.")
    f.save()


def assigned_roles():
    f = Figure("fig13_domain_escalation.pdf", "An artifact's asserted role changes the stakes", 440)
    data = [
        ["Artifact", "Ordinary creative use", "Consequential asserted role", "Decision affected"],
        ["Scene image", "Illustration or a hypothetical reconstruction", "A real event, place, or crisis", "Emergency action, reporting, or public judgment"],
        ["Document image", "Draft, template, or demonstration", "A payment record, contract, or clinical record", "Funds transfer, approval, or care"],
        ["Identity image", "Fictional character or an illustrative portrait", "A real person or authenticated account holder", "Account access, reputation, or consent"],
    ]
    f.table(data, [100, 158, 172, 180], size=14)
    f.box(66, 326, 518, 61, "Verify the role and the underlying claim",
          "Evidence requirements follow the decision the image is being used to justify.",
          title_size=15, body_size=14, fill=LIGHT)
    f.note("Provenance records file history, whereas institutional checks test the asserted real-world claim.")
    f.save()


def verification_workflow():
    f = Figure("fig14_verification_workflow.pdf", "Verification before consequential use", 390)
    stages = [
        ("Receive", "Preserve the file\nand stated claim"),
        ("Trace", "Identify source,\ncapture, and edits"),
        ("Inspect", "Validate available\nprovenance signals"),
        ("Corroborate", "Check independent\nrecords or sources"),
        ("Decide", "Record findings\nand approve or hold"),
    ]
    for i, (title, body) in enumerate(stages):
        x = 20 + i * 125
        f.box(x, 72, 110, 112, title, body)
        if i < 4:
            f.arrow(x + 113, 128, x + 122, 128)
    f.box(50, 231, 550, 92, "Checks follow the asserted claim",
          "Newsroom checks confirm the event. Financial checks confirm payment instructions.\nClinical checks confirm the patient record. Onboarding checks confirm the account holder.",
          title_size=16, body_size=14, fill=LIGHT)
    f.note("Record remaining uncertainty and hold consequential action until verification completes.")
    f.save()


def decision_workflow():
    f = Figure("fig15_review_decisions.pdf", "Decision flow for verification needs", 545)
    f.box(180, 57, 290, 61, "Receive a visual claim", "Identify the decision it is being used to justify.",
          title_size=16, body_size=14)
    f.arrow(325, 123, 325, 143)
    f.box(116, 148, 418, 73, "Could accepting it affect care, money, identity,",
          "legal rights, reputation, or public safety?", title_size=15.5, body_size=15)
    f.arrow(116, 184, 82, 184)
    f.line(82, 184, 82, 267, color=BLUE)
    f.arrow(82, 267, 119, 267)
    f.text("No", 27, 219, 48, size=14, bold=True, color=BLUE)
    f.box(120, 240, 210, 82, "Contextualize and review",
          "Use ordinary editorial or creative review.", fill=LIGHT, title_size=15, body_size=14)
    f.arrow(436, 226, 436, 241)
    f.text("Yes", 450, 224, 40, size=14, bold=True, color=BLUE)
    f.box(351, 246, 249, 86, "Hold consequential action",
          "Trace the source and obtain independent evidence for the claim.", title_size=15, body_size=14)
    f.arrow(475, 337, 475, 357)
    f.box(284, 362, 316, 67, "Does the evidence substantiate the claim?",
          "Use the institution's standard of verification.", title_size=15, body_size=14, fill=LIGHT)
    f.arrow(337, 434, 337, 459)
    f.arrow(548, 434, 548, 459)
    f.text("Yes", 295, 434, 40, size=14, bold=True, color=BLUE)
    f.text("No / unresolved", 555, 435, 85, size=12.5, bold=True, color=BLUE)
    f.box(214, 465, 210, 48, "Proceed to approval", title_size=15, fill=PALE)
    f.box(441, 465, 189, 48, "Pause and escalate", title_size=15, fill=LIGHT)
    f.note("Review intensity follows the consequence of acting on the claim.", top=523)
    f.save()


if __name__ == "__main__":
    for draw in (technology_pipeline, capabilities, threat_paths, incidents,
                 abuse_lifecycle, forgery_trend, verification_lag, control_stack,
                 policy_timeline, control_functions, assigned_roles,
                 verification_workflow, decision_workflow):
        draw()

